Shuffle squares in smooth binary words and the Kolakoski sequence

A binary word is a shuffle square if its positions can be partitioned into two identical subsequences. A finite word over $\{1,2\}$ is smooth if repeated finite run-length differentiation remains binary until the empty word is reached. This paper proves that every smooth binary word in which both letters have even multiplicity is a shuffle square once its length is at least $18$. There are exactly $34$ exceptions, all of length at most $16$. The infinite part of the proof is a parity-return atom induction: a smooth even-Parikh word factors uniquely into smooth parity atoms, and every such atom has length at most $8$. A finite, independently checkable certificate handles lengths $18$ through $40$. As a consequence, a nonempty prefix of the classical Kolakoski sequence is a shuffle square if and only if both symbols occur an even number of times and its length is not $4$ or $8$. There are infinitely many such prefixes. In fact, the entire infinite Kolakoski sequence can be partitioned into two identical infinite subsequences with monochromatic blocks of uniformly bounded length.

==> anc/README.md <==
# Reproducibility supplement

Shuffle squares in smooth binary words and the Kolakoski sequence
Kory Kilpatrick
Revised 28 September 2026

## Research contributions and AI disclosure

Kory Kilpatrick supervised this project. Apart from the external
contributions credited in the paper, GPT-5.6 Sol and GPT-6-Astra
(OpenAI generative-AI systems) performed the mathematical research and
proof development, wrote and executed the computational code, and
drafted and revised the manuscript. Kilpatrick's contribution was
supervision; he does not claim to have personally derived the proofs or
written the code or text. Verification included exact computational
checks and separate AI-agent reviews; these do not constitute independent
human peer review or proof-assistant formalization. As the submitting
author, Kilpatrick takes responsibility for the content.

## Check the finite certificate

Requires Python 3.10 or later; only the Python standard library is used.
From this ancillary-file directory run:

```bash
python3 verify_smooth_even_certificate.py smooth-even-base-certificate.json --expected-sha256 d04eb188c2529a67ac5ee7161fe83940fe316b3ac54f7d42fbdd59be7936b42f
```

The expected result has status PASS, smooth_words_regenerated 16146,
smooth_tangrams_covered 4204, positive_controls_replayed 4170,
exceptions_directly_exhausted 34, imports_project_code false, and
no_triple_atoms_checked_through 24. On the release-review machine this
finished in about one second and used about 37 MiB of resident memory.

The checker independently regenerates the smooth language through 40,
checks exact certificate coverage, replays all positive FIFO witnesses,
and exhausts all equal-size support partitions for the claimed
exceptions. The human-readable exception table lists all 34 words.
The written parity-atom proof and induction in the paper, rather than
finite testing, establish the infinite theorem. No proof-assistant
formalization is claimed.

## Release review

Separate AI agents reviewed the atom classification, induction boundaries,
Kolakoski characterization and uniform infinite corollary. A further
AI-written implementation using one-letter extension and derivative
filtering reproduced the same word set and directly checked the two
supports of every positive witness and every negative partition.
These reviews found no blocking mathematical error. They are reported
as AI-agent review, not independent human peer review.

## Files and integrity

- smooth-even-base-certificate.json: canonical certificate, 291550 bytes.
  SHA256: d04eb188c2529a67ac5ee7161fe83940fe316b3ac54f7d42fbdd59be7936b42f
- verify_smooth_even_certificate.py: standalone independent verifier.
  SHA256: 05d3fcb4515953e93c916bd66975b4b485055177c3025f1b732db4400ec52f6c
- smooth-even-exceptions.md: complete 34-word exception table.
- SHA256SUMS: checksums of these ancillary files, including this README.

This package supports certificate replay. It does not require the
discovery programs, an external resource limiter, or third-party Python
packages. No collaborator correspondence or private manuscript is included.


==> anc/SHA256SUMS <==
cb66059f0b5c26d87e53823a5816c1f247720f176d3ed8fe641b8c5577f011bb  README.md
d04eb188c2529a67ac5ee7161fe83940fe316b3ac54f7d42fbdd59be7936b42f  smooth-even-base-certificate.json
52328ce19ca5019f93ec002d1e61e83ccaebfa2e901d4e4843b15cd83716838e  smooth-even-exceptions.md
05d3fcb4515953e93c916bd66975b4b485055177c3025f1b732db4400ec52f6c  verify_smooth_even_certificate.py


==> anc/smooth-even-base-certificate.json <==
{"counts":{"10":[50,22,4],"12":[78,42,10],"14":[110,54,4],"16":[142,74,8],"18":[186,66,0],"2":[4,2,0],"20":[250,150,0],"22":[314,146,0],"24":[378,222,0],"26":[446,206,0],"28":[534,274,0],"30":[654,282,0],"32":[782,414,0],"34":[910,466,0],"36":[1038,542,0],"38":[1166,538,0],"4":[10,6,2],"40":[1302,674,0],"6":[18,6,0],"8":[34,18,6]},"definition":"all smooth binary tangrams through length 40; direct nonshuffle checks through 16 and FIFO controls for every positive word","exceptions":["1221","2112","12122112","12211212","12212112","21121221","21122121","21211221","1211211221","1221121121","2112212212","2122122112","112122122112","121122122112","122112112122","122112112212","122121121221","211212212112","211221221121","211221221211","212211211221","221211211221","11221211211221","12211211212211","21122122121122","22112122122112","1212212211211221","1221121121221221","1221121122122121","1221221211211221","2112112122122112","2112212211211212","2112212212112112","2121121122122112"],"format":"smooth-even-shuffle-square-certificate-v1","maximum_length":40,"positive_controls":{"11":"UD","112112":"UUUDDD","1121121221":"UUUDDUUDDD","112112122112112212":"UDUUUDUUUDUUDDDDDD","11211212211211221211":"UDUUUDDUUDUUUUDDDDDD","112112122112112212112112":"UDUUUDDUUDUUUUDDDDDUUDDD","11211212211211221211211221221121":"UDUUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","1121121221121122121121122122112122":"UDUUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","1121121221121122121121122122112122121121":"UDUUUDDUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDD","112112122112112212112112212212":"UDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","11211212211211221211211221221211":"UDUUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","1121121221121122121121122122121121221121":"UDUUUDDUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","11211212211211221211212212":"UDUUUDDUUDUDUUDUDUDDDUDUDD","112112122112112212112122122112":"UDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","11211212211211221211212212211211":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","1121121221121122121121221221121121221121":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","1121121221121122121121221221121122":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","1121121221121122121121221221121122121121":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDD","1121121221121122121121221221121221":"UDUUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","11211212211211221211212212211212212112":"UDUUUDDUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","1121121221121122122121":"UDUUUDUUUDDUDUDUUDDDDD","112112122112112212212112112212":"UDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","11211212211211221221211211221211":"UDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","1121121221121122122121121122121121221121":"UDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDD","11211212211211221221211212":"UDUUUDDUUDUUUUDDDDUUUDDDDD","112112122112112212212112122112":"UDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","11211212211211221221211212211211":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","11211212211211221221211212211211212212":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","1121121221121122122121121221121122":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","1121121221121122122121121221121122121121":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","11211212212112":"UUUDDUUDDUUDDD","1121121221211221221121":"UDUUUDDUUDUUUDUUDDDDDD","11211212212112212211211212":"UDUUUDDUUDUUUDDUDUDUUDDDDD","112112122121122122112112122112":"UDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","11211212212112212211211212211211":"UDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","1121121221211221221121121221121122":"UDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","1121121221211221221121121221121122121121":"UDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","1121121221211221221121121221221121":"UDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","112112122121122122112112122122112122":"UDUUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","112112122121122122112122":"UDUUUDDUUDDUUDUUUUDDDDDD","1121121221211221221121221221":"UDUUUDDUUDDUUDUUUUDDDDDUUDDD","1121121221211221221121221221121121":"UDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","112112122121122122112122122112112122":"UDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","11211212212112212211212212211211212211":"UDUUUDDUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","112112122121122122112122122112112212":"UDUUUDDUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","11211212212112212211212212211211221211":"UDUUUDDUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","11211212212112212212":"UDUUUDDUUUUDUDDDDUDD","1121121221211221221211":"UDUUUDDUUUUDUDDDDUDDUD","11211212212112212212112112":"UDUUUDDUUDUUUDUUDDUUDDDDDD","112112122121122122121121122121":"UDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","1121121221211221221211211221211212":"UDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","11211212212112212212112112212112122112":"UDUUUDDUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","1121121221211221221211211221211212211211":"UDUUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","1121121221211221221211211221221121":"UDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","112112122121122122121121122122112122":"UDUUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","112112122122":"UDUUUDDUUDDD","11211212212211":"UDUUUDDUUDDDUD","112112122122112112":"UDUUUDDUUDDDUUUDDD","1121121221221121122121":"UDUUUDDUUDDDUUUDDDUUDD","112112122122112112212112112212":"UDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","1121121221221121122121121122122121":"UDUUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","11211212212211211221211211221221211221":"UDUUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","1121121221221121122121121122122121122122":"UDUUUDDUUDDDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","11211212212211211221211212":"UDUUUDDUUDDDUDUUUDUUUDDDDD","112112122122112112212112122112":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","11211212212211211221211212211211":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","11211212212211211221211212211211212212":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","1121121221221121122121121221121121221211":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","1121121221221121122121121221221121":"UDUUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","112112122122112112212112122122112122":"UDUUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","11211212212211212212":"UDUUUDDUUDDDUDUUDUDD","1121121221221121221211":"UDUUUDDUUDDDUDUUDUDDUD","11211212212211212212112112":"UDUUUDDUUDDDUDUUDUDDUUUDDD","1121121221221121221211211221221121":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","112112122122112122121121122122112122":"UDUUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","1121121221221121221211211221221121221221":"UDUUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","11211212212211212212112112212212":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","1121121221221121221211211221221211":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUD","112112122122112122121121122122121122":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","1121121221221121221211211221221211221221":"UDUUUDDUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","112112122122112122121122":"UDUUUDDUUDDDUDUUDUDDUDUD","1121121221221121221211221221":"UDUUUDDUUDDDUDUUDUDDUDUUUDDD","1121121221221121221211221221121121":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","112112122122112122121122122112112122":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","11211212212211212212112212211211212211":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","1121121221221121221211221221121121221221":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","11211212212211212212112212212112":"UDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","112112122122112122121122122121121221":"UDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","1121122121":"UUUDDDUUDD","112112212112112212":"UDUUUDUUUDDDDUDUDD","1121122121121122122112":"UDUUUDUDUDUUUUDDDDUDDD","11211221211211221221121221":"UDUUUDUDUDUDUUDUDUUDDDUDDD","112112212112112212211212212112":"UDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","11211221211211221221121221211211":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","1121122121121122122112122121121122":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUD","1121122121121122122112122121121122121121":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUDUUDUDD","11211221211211221221121221211211221221":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDD","112112212112112212211212212112212212":"UDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","11211221211211221221121221211221221211":"UDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","1121122121121122122121":"UDUUUDUUUDDDDUDUDDUUDD","11211221211211221221211212":"UDUUUDUDUDUUUUDDDDUUUDDDDD","112112212112112212212112122112":"UDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","11211221211211221221211212211211":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","11211221211211221221211212211211212212":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","1121122121121122122121121221121122":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","1121122121121122122121121221121122121121":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","11211221211211221221211212211211221221":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDD","11211221211211221221211221":"UDUUUDUDUDUUUUDDDDUDUDUDDD","1121122121121122122121122122":"UDUUUDUDUDUDUUUUUDUDUDDDDDDD","112112212112112212212112212211":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","1121122121121122122121122122112112":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","11211221211211221221211221221121121221":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","1121122121121122122121122122112112122122":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUUDDUUDDD","112112212112112212212112212211212212":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","11211221211211221221211221221121221211":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","11211221211212":"UDUUUDUUUDDDDD","112112212112122112":"UDUUUDUDUDUDUDUDDD","11211221211212211211":"UDUUUDUDUDUDUDUDDDUD","11211221211212211211212212":"UDUUUDUDUDUDUDUDDDUDUUDUDD","1121122121121221121121221211":"UDUUUDUDUDUDUDUDDDUDUUDUDDUD","112112212112122112112122121122":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","1121122121121221121121221211221221":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","1121122121121221121121221211221221121121":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDUDD","11211221211212211211212212112212211212":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDD","112112212112122112112122122112":"UDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","11211221211212211211212212211211":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","1121122121121221121121221221121122":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","1121122121121221121121221221121122121121":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUDUUDUDD","1121122121121221121121221221121221":"UDUUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","11211221211212211211212212211212212112":"UDUUUDUDUDUDUDUDDDUDUUDUDUUUUDUDDDUDDD","1121122121121221121121221221121221211211":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDUUDDUUDDD","1121122121121221121122":"UDUUUDUDUDUDUDUDDDUDUD","11211221211212211211221221":"UDUUUDUDUDUDUDUDDDUDUUUDDD","112112212112122112112212212112":"UDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","11211221211212211211221221211211":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","1121122121121221121122122121121122":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUD","1121122121121221121122122121121122121121":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUDUUDUDD","1121122121121221121122122121121221":"UDUUUDUDUDUDUDUDDDUDUUUDDUUDDUUDDD","1121122121121221121122122121121221121121":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUUUDUDDDDUDD","11211221211212211211221221211221221121":"UDUUUDUDUDUDUDUDDDUDUDUUUDUUUDUUDDDDDD","1121122121121221121122122121122122112122":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDUUUUDDDDDD","1121122121121221221121":"UDUUUDUDUDUUUDDDDUDUDD","11211221211212212211211212":"UDUUUDUDUDUUUDDDDUDUDDUUDD","112112212112122122112112122112":"UDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","11211221211212212211211212211211":"UDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","1121122121121221221121121221121122":"UDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","1121122121121221221121121221121122121121":"UDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","11211221211212212211211212211211221221":"UDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","11211221211212212211211221":"UDUUUDUDUDUDUDUUUUDDDDUDDD","112112212112122122112112212112":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","11211221211212212211211221211211":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","1121122121121221221121122121121122":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","11211221211212212211211221211211221221":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDD","1121122121121221221121122121121221":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDD","1121122121121221221121122121121221121121":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","112112212112122122112122":"UDUUUDUDUDUDUDUUUUDDDDDD","11211221211212212211212212112212":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","112112212112122122112122121122122112":"UDUUUDUDUDUDUDUUUUDDDDDUUUUUDDDDUDDD","11211221211212212211212212112212211211":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUUDDD","112112212112122122112122121122122121":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDD","1121122121121221221121221211221221211212":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDDUUDD","11211221221121":"UUUDDDUUDUDUDD","1121122122112122":"UDUUUDUUUUDDDDDD","1121122122112122121121":"UDUUUDUDUUDUDUDDDUDUDD","11211221221121221211211221":"UDUUUDUDUUDUDUDDUUDDUDUDDD","112112212211212212112112212112":"UDUUUDUDUUDUDUDDDUDUUUUDUDDDDD","1121122122112122121121122121121221":"UDUUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","1121122122112122121121122121121221121121":"UDUUUDUDUUDUDUDDDUDUDDUUUDDUUUUDUDDDDUDD","1121122122112122121121122122":"UDUUUDUDUUDUDUDDDUDUDDUUUDDD","112112212211212212112112212212112212":"UDUUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","1121122122112122121121122122121122122112":"UDUUUDUDUUDUDUDDDUDUDDUUUDDUUUUUDDDDUDDD","112112212211212212112212":"UDUUUDUDUUDUDUDDDUDUDUDD","1121122122112122121122122121":"UDUUUDUDUUDUDUDDDUDUDUDDUUDD","112112212211212212112212212112112212":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDD","11211221221121221211221221211211221211":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDDUD","1121122122112122121122122121121122122112":"UDUUUDUDUUDUDUDDDUDUDUUUUDDDUUUUDDDDUDDD","11211221221121221211221221211212":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","112112212211212212112212212112122112":"UDUUUDUDUUDUDUDDDUDUDUDDUUUUUDDDUDDD","11211221221121221211221221211212211211":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDD","1121122122112122121122122121121221121122":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDDUD","11211221221121221221":"UDUUUDUUUUDDDDDUUDDD","11211221221121221221121121":"UDUUUDUDUUDUDUDUUDUDDDDUDD","1121122122112122122112112122":"UDUUUDUDUUDUDUDUUDUDDDDUDDUD","112112212211212212211211212211":"UDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","1121122122112122122112112122112112":"UDUUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","11211221221121221221121121221121122121":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDD","1121122122112122122112112122112112212212":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDUDD","112112212211212212211211212212112212":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","1121122122112122122112112122121122122112":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDDUDUDDD","112112212212":"UUUDDDUUDUDD","11211221221211":"UUUDDDUUDUDDUD","112112212212112112":"UUUDDDUUDUDDUUUDDD","1121122122121121122121":"UDUUUDUUUUUUDDDDUDDDDD","11211221221211211221211212":"UDUUUDUDUUUUDUDUUDDDDDDUDD","112112212212112112212112122112":"UDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","11211221221211211221211212211211":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","11211221221211211221211212211211212212":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDD","1121122122121121122121121221121121221211":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDDUD","1121122122121121122121121221121122":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","11211221221211211221211212211211221221":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","1121122122121121122121121221221121":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","11211221221211211221211212212211211221":"UDUUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","1121122122121121221121":"UDUUUDUDUUDDUUUUDDDDDD","11211221221211212211211212":"UDUUUDUDUUDDUUDUDUDUUDDDDD","1121122122121121221121121221221121":"UDUUUDUDUUDDUUDUDUDDUDUUUDDDDUDUDD","11211221221211212211211212212211211221":"UDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDUDDD","112112212212112122112112122122112122":"UDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDDD","11211221221211212211211221":"UDUUUDUDUUDDUUDUDUDDUDUDDD","112112212212112122112112212112":"UDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","11211221221211212211211221211211":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","1121122122121121221121122121121122":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","11211221221211212211211221211211221221":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","1121122122121121221121122122":"UDUUUDUDUUDDUUDUDUDDUDUDDDUD","112112212212112122112112212212112212":"UDUUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDUDD","1121122122121121221121122122121122122112":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUUUUDDDDUDDD","1121122122121122":"UUUDDDUUDUDDUDUD","11211221221211221221":"UDUUUUUUDUDUDUDDDDDD","11211221221211221221121121":"UDUUUDUDUUDDUUDUUDUDDDDUDD","1121122122121122122112112122":"UDUUUDUDUUDDUUDUUDUDDDDUDDUD","112112212212112212211211212212112212":"UDUUUDUDUUDDUUDDDUUDUDUUDDUUUUDDDDDD","1121122122121122122112112122121122122112":"UDUUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDDUDUDDD","1121122122121122122112112122121122122121":"UDUUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDUUDDDDD","11211221221211221221121121221221":"UDUUUDUDUUDDUUDDUUUDUUDDUUDDDDDD","112112212212112212211211212212211212":"UDUUUDUDUUDDUUDDDUUDUUUUUUDDDDUDDDDD","1121122122121122122112112122122112122121":"UDUUUDUDUUDDUUDDDUUDUDUUUUDUDUUDDDDDDUDD","112112212212112212211212":"UDUUUDUDUUDDUUDUUDUDDDDD","1121122122121122122112122121":"UDUUUDUDUUDDUUDDDUUDUUUDDDDD","112112212212112212211212212112112212":"UDUUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDD","11211221221211221221121221211211221211":"UDUUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDDD","1121122122121122122112122121121122122112":"UDUUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDUDDD","1121122122121122122112122121121122122121":"UDUUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDDUUDD","11211221221211221221121221221121":"UDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","112112212212112212211212212211211212":"UDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDDUUDD","1121122122121122122112122122112112122121":"UDUUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUUUDDDDD","112112212212112212211212212211211221":"UDUUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUDDD","1121122122121122122112122122112112212112":"UDUUUDUDUUDDUUDDDUUDUDUDUDUUDUDUUDDDUDDD","1121221121":"UDUUDUDUDD","11212211211212":"UDUUDUDUDDUUDD","112122112112122121":"UDUUDUDUDDUUDDUUDD","1121221121121221211221":"UDUUDUDUDDUUUUUDDDUDDD","112122112112122121122122":"UDUUDUDUDDUUDDUUDDUUUDDD","11212211211212212112212211":"UDUUDUDUDDUUDDUUDDUUUDDDUD","112122112112122121122122112112":"UDUUDUDUDDUUDDUUDDUUUDDDUUUDDD","1121221121121221211221221121121221":"UDUUDUDUDDUUDDUUDDUUUDDDUUUDDUUDDD","112122112112122121122122112112122122":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDD","11212211211212212112212211211212212211":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDDUD","11212211211212212112212211212212":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","112122112112122121122122112122122112":"UDUUDUDUDDUUDDUUDDUUUUUUDUDUDUDDDDDD","11212211211212212112212211212212211211":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDD","1121221121121221221121":"UDUUDUDUDDUUDDUUDUDUDD","11212211211212212211211221":"UDUUDUDUUUUDDDUUUUDDDDUDDD","112122112112122122112112212112":"UDUUDUDUDDUUDDUUDUDUUUUDUDDDDD","11212211211212212211211221211211":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDD","1121221121121221221121122121121122":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUD","11212211211212212211211221211211221221":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDD","1121221121121221221121122121121221":"UDUUDUDUDDUUDDUUDUDUDUUUUDUDDDUDDD","1121221121121221221121122121121221121121":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","112122112112122122112112212112122122":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDD","11212211211212212211211221211212212211":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDDUD","112122112112122122112122":"UDUUDUDUDDUUDDUUDUDUDDUD","112122112112122122112122121121":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDD","1121221121121221221121221211211221":"UDUUDUDUDDUUDDUUDUUUUUUUDDDDDDUDDD","112122112112122122112122121121122122":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDD","11212211211212212211212212112112212211":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDDUD","11212211211212212211212212112212":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDUDD","112122112112122122112122121122122112":"UDUUDUDUDDUUDDUUDUDUDDUUUUUUDDDDUDDD","11212211211212212211212212112212211211":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDD","11212211211221":"UUUUUUDDDDUDDD","112122112112212112":"UDUUDUDUUUUDUDDDDD","11212211211221211211":"UDUUDUDUDDUUUDDUUDDD","1121221121122121121122":"UDUUDUDUDDUUUDDUUDDDUD","11212211211221211211221221":"UDUUDUDUDDUUUDDUUDDDUUUDDD","112122112112212112112212211212":"UDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","1121221121122121121122122112122121":"UDUUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","11212211211221211211221221121221211221":"UDUUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","1121221121122121121122122112122121122122":"UDUUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","112122112112212112112212212112":"UDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","1121221121122121121122122121121221":"UDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","1121221121122121121122122121121221121121":"UDUUDUDUDDUUUDDUUDDDUDUUUDDUUUUDUDDDDUDD","11212211211221211211221221211221221121":"UDUUDUDUDDUUUDDUUDDDUDUUUDUUUDUUDDDDDD","1121221121122121121221":"UDUUDUDUDUUUUDUDDDUDDD","112122112112212112122122":"UDUUDUDUDDUUUDDUUDDUUDDD","11212211211221211212212211":"UDUUDUDUDDUUUDDUUDDUUDDDUD","112122112112212112122122112112":"UDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","1121221121122121121221221121121221":"UDUUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","1121221121122121121221221121122121":"UDUUDUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","11212211211221211212212211212212":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","1121221121122121121221221121221211":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","112122112112212112122122112122121122":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","1121221121122121121221221121221211221221":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUUUDDD","1121221121122122":"UDUUDUDUDDUUUDDD","1121221121122122121121":"UDUUDUDUDDUUUDDDUUDUDD","11212211211221221211211221":"UDUUDUDUUUUDUUUUDDDDDDUDDD","112122112112212212112112212112":"UDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","1121221121122122121121122121121221":"UDUUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","1121221121122122121121122121121221121121":"UDUUDUDUDDUUUDDDUUDUDDUUUDDUUUUDUDDDDUDD","112122112112212212112112212112122122":"UDUUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","11212211211221221211211221211212212211":"UDUUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","112122112112212212112122":"UDUUDUDUDDUUUDDDUUDUDDUD","11212211211221221211212211":"UDUUDUDUDDUUUDDDUUDUDDUDUD","112122112112212212112122112112":"UDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","1121221121122122121121221121121221":"UDUUDUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","112122112112212212112122112112122122":"UDUUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","11212211211221221211212211211212212211":"UDUUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","1121221121122122121121221121122121":"UDUUDUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","112122112112212212112212":"UDUUDUDUDDUUUDDDUUDUDUDD","1121221121122122121122122112":"UDUUDUDUDDUUUDDUUUUUDDDDUDDD","11212211211221221211221221121221":"UDUUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","112122112112212212112212211212212112":"UDUUDUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","11212211211221221211221221121221211211":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","1121221121122122121122122112122121121122":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","1121221121122122121122122112122122":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","112122112112212212112212211212212211":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","1121221121122122121122122112122122112112":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","11212212":"UDUUDUDD","1121221211":"UDUUDUDDUD","11212212112112":"UDUUDUDDUUUDDD","112122121121122121":"UDUUDUDDUUUDDDUUDD","1121221211211221211212":"UDUUDUDDUDUUUDUUUDDDDD","11212212112112212112122112":"UDUUDUDDUDUUUDUDUDUDUDUDDD","1121221211211221211212211211":"UDUUDUDDUDUUUDUDUDUDUDUDDDUD","1121221211211221211212211211212212":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","112122121121122121121221121121221211":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","11212212112112212112122112112122121122":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","11212212112112212112122112112122122112":"UDUUDUDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","1121221211211221211212211211212212211211":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","112122121121122121121221121122":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUD","1121221211211221211212211211221221":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","11212212112112212112122112112212212112":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","1121221211211221211212211211221221211211":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","1121221211211221221121":"UDUUDUDDUUUDDDUUDUDUDD","112122121121122122112122":"UDUUDUDDUDUUUDUUUUDDDDDD","11212212112112212211212212112212":"UDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","112122121121122122112122121122122121":"UDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","1121221211211221221121221211221221211212":"UDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","1121221211211221221121221221":"UDUUDUDDUDUUUDUUUUDDDDDUUDDD","1121221211211221221121221221121121":"UDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","112122121121122122112122122112112122":"UDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDDUD","11212212112112212211212212211211212211":"UDUUDUDDUDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","11212212112112212212":"UDUUDUDDUUUDDDUUDUDD","1121221211211221221211":"UDUUDUDDUUUDDDUUDUDDUD","112122121121122122121122":"UDUUDUDDUUUDDDUUDUDDUDUD","1121221211211221221211221221":"UDUUDUDDUDUUUUUUDUDUDUDDDDDD","1121221211211221221211221221121121":"UDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","112122121121122122121122122112112122":"UDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","11212212112112212212112212211212":"UDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","112122121121122122121122122112122121":"UDUUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","1121221211211221221211221221121221221121":"UDUUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","112122121122":"UDUUDUDDUDUD","1121221211221221":"UDUUDUDDUDUUUDDD","1121221211221221121121":"UDUUDUDDUDUUUDDDUUDUDD","112122121122122112112122":"UDUUDUDDUDUUUDDDUUDUDDUD","11212212112212211211212211":"UDUUDUDDUDUUUDDDUUDUDDUDUD","112122121122122112112122112112":"UDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","1121221211221221121121221121122121":"UDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","11212212112212211211212211211221211212":"UDUUDUDDUDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","11212212112212211211212212112212":"UDUUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","112122121122122112112122121122122121":"UDUUDUDDUDUDUUUDUDUUDDUUDUDUDUUDDDDD","1121221211221221121121221221":"UDUUDUDDUDUUUDDDUUDUDDUUUDDD","11212212112212211211212212211212":"UDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","112122121122122112112122122112122121":"UDUUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","1121221211221221121121221221121221211221":"UDUUDUDDUDUDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","11212212112212211212":"UDUUDUDDUDUUUDDDUUDD","1121221211221221121221221121":"UDUUDUDDUDUDUUUDUUUDDDDUDUDD","11212212112212211212212211211212":"UDUUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","112122121122122112122122112112122112":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDDD","11212212112212211212212211211212211211":"UDUUDUDDUDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","1121221211221221121221221121121221121122":"UDUUDUDDUDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","112122121122122112122122112112122121":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUUUDDDDD","1121221211221221121221221121121221211221":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","11212212112212211212212211211221":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUDDD","112122121122122112122122112112212112":"UDUUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDD","1121221211221221121221221121122121121221":"UDUUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","11212212112212212112":"UDUUDUDDUDUUUDDUUDDD","1121221211221221211211":"UDUUDUDDUDUDUUUDDUUDDD","112122121122122121121122":"UDUUDUDDUDUDUUUDDUUDDDUD","112122121122122121121122121121":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","11212212112212212112112212112122":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","1121221211221221211211221211212211":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUD","11212212112212212112112212112122112112":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","112122121122122121121122121121221221":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","1121221211221221211211221221":"UDUUDUDDUDUDUUUDDUUDDDUUUDDD","11212212112212212112112212211212":"UDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","112122121122122121121122122112122121":"UDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","1121221211221221211211221221121221211221":"UDUUDUDDUDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","1121221211221221211211221221121221221121":"UDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","112122121122122121121221":"UDUUDUDDUDUUUDDUUDDUUDDD","11212212112212212112122112112212":"UDUUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","1121221211221221211212211211221211":"UDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","11212212112212212112122112112212112112":"UDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","112122121122122121121221121122122121":"UDUUDUDDUDUDUUUDDUUDUUUDDUDUDUUDDDDD","1121221211221221211212211211221221211221":"UDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","11212212211211":"UDUUDUDDUUUDDD","1121221221121121221121":"UDUUDUDDUUUDDDUUDUDUDD","11212212211211212211211221":"UDUUDUDDUUUDDUUUUUDDDDUDDD","112122122112112122112112212112":"UDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","11212212211211212211211221211211":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","1121221221121121221121122121121122":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","11212212211211212211211221211211221221":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","1121221221121121221121122121121221":"UDUUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","112122122112112122112112212112122122":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","11212212211211212211211221211212212211":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","1121221221121121221121122122":"UDUUDUDDUUUDDDUUDUDUDDUUUDDD","1121221221121121221121122122121121":"UDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","11212212211211212211211221221211211221":"UDUUDUDDUUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","112122122112112122112112212212112122":"UDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUD","11212212211211212211211221221211212211":"UDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","11212212211211212212":"UDUUDUDDUUUDDDUUDUDD","1121221221121121221211":"UDUUDUDDUUUDDDUUDUDDUD","112122122112112122121122":"UDUUDUDDUUUDDDUUDUDDUDUD","1121221221121121221211221221":"UDUUDUDDUUUDDDUUDUDDUDUUUDDD","1121221221121121221211221221121121":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","112122122112112122121122122112112122":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","11212212211211212212112212211211212211":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","11212212211211212212112212211212":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","1121221221121121221211221221121221221121":"UDUUDUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","11212212211211212212112212212112":"UDUUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","1121221221121121221211221221211211":"UDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","112122122112112122121122122121121122":"UDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","1121221221121122":"UDUUDUDDUUUDDDUD","1121221221121122121121":"UDUUDUDDUUUDDDUDUUDUDD","11212212211211221211211221":"UDUUDUDDUUUUUUDUDUDUDDDDDD","1121221221121122121121122122":"UDUUDUDDUUUDDDUDUUDUDDUUUDDD","1121221221121122121121122122121121":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","112122122112112212112112212212112122":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","11212212211211221211211221221211212211":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","112122122112112212112112212212112212":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","1121221221121122121121122122121122122112":"UDUUDUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","112122122112112212112122":"UDUUDUDDUUUDDDUDUUDUDDUD","11212212211211221211212211":"UDUUDUDDUUUDDDUDUUDUDDUDUD","112122122112112212112122112112":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","1121221221121122121121221121121221":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","11212212211211221211212211211212212112":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","112122122112112212112122112112122122":"UDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","11212212211211221211212211211212212211":"UDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","1121221221121122121121221221":"UDUUDUDDUUUDDDUDUUDUDDUUUDDD","1121221221121122121121221221121121":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","112122122112112212112122122112112122":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","11212212211211221211212212211211212211":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","11212212211211221211212212211212":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","112122122112112212112122122112122121":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","1121221221121122121121221221121221211221":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","1121221221121221":"UDUUDUUUUDUDDDDD","11212212211212212112":"UDUUDUDUUUUDUDDDUDDD","1121221221121221211211":"UDUUDUDDUUUDDUUDDUUDDD","112122122112122121121122":"UDUUDUDDUUUDDUUDDUUDDDUD","1121221221121221211211221221":"UDUUDUDDUUUDDUUDDUUDDDUUUDDD","11212212211212212112112212211212":"UDUUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","112122122112122121121122122112122121":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDD","1121221221121221211211221221121221211221":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDD","1121221221121221211211221221121221221121":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","11212212211212212112112212212112":"UDUUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","1121221221121221211211221221211221221121":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","1121221221121221211221221121":"UDUUDUDDUUUDDUUDUUUDUUDDDDDD","11212212211212212112212211211212":"UDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","112122122112122121122122112112122112":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","11212212211212212112212211211212211211":"UDUUDUDDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","1121221221121221211221221121121221121122":"UDUUDUDDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","112122122112122121122122112112122121":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDD","1121221221121221211221221121121221211221":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDUDUDDD","1121221221121221211221221121121221221121":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","11212212211212212112212212":"UDUUDUDDUUUDDUUUUDUDDDDUDD","1121221221121221211221221211":"UDUUDUDDUUUDDUUUUDUDDDDUDDUD","11212212211212212112212212112112":"UDUUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","1121221221121221211221221211211221221121":"UDUUDUDDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","112122122112122121122122121121221121":"UDUUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","1121221221121221211221221211212211211221":"UDUUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","1122":"UDUD","1122121121":"UDUDUUDUDD","1122121121122122":"UDUDUUDUDDUUUDDD","112212112112212211":"UDUDUUDUDDUUUDDDUD","112212112112212211212212":"UDUDUUDUDDUUUDDDUDUUDUDD","11221211211221221121221211":"UDUDUUDUDDUUUDDDUDUUDUDDUD","112212112112212211212212112112":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","1122121121122122112122121121122121":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","11221211211221221121221211211221211212":"UDUDUUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","112212112112212211212212112112212212":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","11221211211221221121221211211221221211":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","1122121121122122112122121121122122121122":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","1122121121122122112122121122":"UDUDUUDUDDUUUDDDUDUUDUDDUDUD","11221211211221221121221211221221":"UDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","112212112112212211212212112212212112":"UDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","11221211211221221121221211221221211211":"UDUDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","1122121121122122112122121122122121121122":"UDUDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","1122121121122122121121":"UDUDUUDUDDUUUDDDUUDUDD","112212112112212212112122":"UDUDUUDUDDUUUDDDUUDUDDUD","11221211211221221211212211":"UDUDUUDUDDUUUDDDUUDUDDUDUD","112212112112212212112122112112":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","1122121121122122121121221121121221":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","112212112112212212112122112112122122":"UDUDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","11221211211221221211212211211212212211":"UDUDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","1122121121122122121121221121122121":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","112212112112212212112122112112212212":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","11221211211221221211212211211221221211":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","1122121121122122121121221121122122121122":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","112212112112212212112212":"UDUDUUDUDDUUUDDDUUDUDUDD","1122121121122122121122122112":"UDUDUUDUDDUUUDDUUUUUDDDDUDDD","112212112112212212112212211211":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","112212112112212212112212211211212212":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","11221211211221221211221221121121221211":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUD","1122121121122122121122122112112122121122":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","1122121121122122121122122112112122122112":"UDUDUUDUDDUUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","11221211211221221211221221121221":"UDUDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","112212112112212212112212211212212112":"UDUDUUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","11221211211221221211221221121221211211":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","1122121121122122121122122112122121121122":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","112212112122":"UDUDUUDUDDUD","11221211212211":"UDUDUUDUDDUDUD","112212112122112112":"UDUDUUDUDDUDUUUDDD","1122121121221121121221":"UDUDUUDUDDUDUUUDDUUDDD","11221211212211211212212112":"UDUDUUDUDDUDUUUDDUUDDUUDDD","1122121121221121121221211221221121":"UDUDUUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","11221211212211211212212112212211211212":"UDUDUUDUDDUDUDUUUDDUUDUUUDDUDUDUUDDDDD","112212112122112112122121122122112122":"UDUDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","1122121121221121121221211221221121221221":"UDUDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","112212112122112112122122":"UDUDUUDUDDUDUDUUUDDUUDDD","11221211212211211212212211":"UDUDUUDUDDUDUDUUUDDUUDDDUD","112212112122112112122122112112":"UDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","1122121121221121121221221121122121":"UDUDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","11221211212211211212212211211221211212":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","11221211212211211212212211212212":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","1122121121221121121221221121221211":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","11221211212211211212212211212212112112":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","112212112122112112212212":"UDUDUUDUDDUDUUUDDDUUDUDD","11221211212211211221221211":"UDUDUUDUDDUDUUUDDDUUDUDDUD","112212112122112112212212112112":"UDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","1122121121221121122122121121122121":"UDUDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","11221211212211211221221211211221211212":"UDUDUUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","1122121121221121122122121121221121":"UDUDUUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","11221211212211211221221211212211211212":"UDUDUUDUDDUDUDUUUDUDUUDDUUDUDUDUUDDDDD","1122121121221121122122121122":"UDUDUUDUDDUDUUUDDDUUDUDDUDUD","11221211212211211221221211221221":"UDUDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","112212112122112112212212112212211212":"UDUDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","1122121121221221":"UDUDUUDUDDUUUDDD","1122121121221221121121":"UDUDUUDUDDUUUDDDUUDUDD","112212112122122112112122":"UDUDUUDUDDUUUDDDUUDUDDUD","11221211212212211211212211":"UDUDUUDUDDUUUDDDUUDUDDUDUD","112212112122122112112122112112":"UDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","1122121121221221121121221121122121":"UDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","11221211212212211211212211211221211212":"UDUDUUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","112212112122122112112122112112212212":"UDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","11221211212212211211212211211221221211":"UDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","112212112122122112112212":"UDUDUUDUDDUUUDDDUUDUDUDD","11221211212212211211221211":"UDUDUUDUDDUDUUUDUUUUDDDDDD","112212112122122112112212112112":"UDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","112212112122122112112212112112212212":"UDUDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","11221211212212211211221211211221221211":"UDUDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDDUD","1122121121221221121122121121122122121122":"UDUDUUDUDDUDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","1122121121221221121122121121221121":"UDUDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","11221211212212211211221211212211211212":"UDUDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","11221211212212211212":"UDUDUUDUDDUUUDDDUUDD","112212112122122112122121":"UDUDUUDUDDUDUUUDUUUDDDDD","1122121121221221121221211221":"UDUDUUDUDDUDUUUDUDUDUDUDUDDD","112212112122122112122121122122":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","11221211212212211212212112212211":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUD","112212112122122112122121122122112112":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","1122121121221221121221211221221121121221":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","112212112122122112122121122122121121":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","1122121121221221121221211221221211211221":"UDUDUUDUDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","11221211212212211212212112212212112122":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","1122121121221221121221211221221211212211":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","11221221":"UDUUUDDD","11221221121121":"UDUUUDDDUUDUDD","1122122112112122":"UDUUUDDDUUDUDDUD","112212211211212211":"UDUUUDDDUUDUDDUDUD","1122122112112122112112":"UDUDUUUUUUDUDUDUDDDDDD","11221221121121221121122121":"UDUDUUUDUDUUDDUUDUUDUDDDDD","1122122112112122112112212112112212":"UDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","11221221121121221121122121121122122112":"UDUDUUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUDDD","11221221121121221121122121121122122121":"UDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDDUUDD","112212211211212211211221211212":"UDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","11221221121121221121122121121221221121":"UDUDUUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDD","112212211211212212112212":"UDUDUUUDUDUUDDUUUUDDDDDD","1122122112112122121122122112":"UDUDUUUDUDUUDDUUDUDUDDUDUDDD","11221221121121221211221221121221":"UDUDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","1122122112112122121122122112122122":"UDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","112212211211212212112212211212212211":"UDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","1122122112112122121122122112122122112112":"UDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","1122122112112122121122122121":"UDUDUUUDUDUUDDUUDUDUDUUDDDDD","112212211211212212112212212112112212":"UDUDUUUDUDUUDDUUDUDUDDUDUUUDDDDUDUDD","11221221121121221211221221211211221211":"UDUDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDDD","1122122112112122121122122121121122122112":"UDUDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDUDDD","11221221121121221221":"UDUUUDDDUUDUDDUUUDDD","112212211211212212211212":"UDUDUUUDUUUUUUDDDDUDDDDD","1122122112112122122112122121":"UDUDUUUDUDUUUUDUDUUDDDDDDUDD","112212211211212212211212212112112212":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","1122122112112122122112122121121122122112":"UDUDUUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","11221221121121221221121221211221":"UDUDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","1122122112112122122112122121122122":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","112212211211212212211212212112212211":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","1122122112112122122112122121122122112112":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","1122122112112122122112122121122122121121":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDD","112212211212":"UDUUUDDDUUDD","1122122112122121":"UDUDUUUDUUUDDDDD","112212211212212112112212":"UDUDUUUDUDUDUUUDDDDUDUDD","11221221121221211211221211":"UDUDUUUDUDUDUDUDUUUUDDDDDD","1122122112122121121122121121221121":"UDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","11221221121221211211221211212211211212":"UDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDD","11221221121221211211221211212211211221":"UDUDUUUDUDUDUDUDUUUUDDDDDUUUUUDDDDUDDD","1122122112122121121122121121221121122122":"UDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUUDDD","1122122112122121121122122112":"UDUDUUUDUDUDUDUDUUUUDDDDUDDD","11221221121221211211221221121221":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","1122122112122121121122122112122122":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","112212211212212112112212211212212211":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","1122122112122121121122122112122122112112":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDD","1122122112122121121122122121":"UDUDUUUDUDUDUUUDDDDUDUDDUUDD","11221221121221211211221221211221":"UDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","1122122112122121121122122121122122":"UDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","112212211212212112112212212112212211":"UDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","1122122112122121121122122121122122112112":"UDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","11221221121221211221":"UDUDUUUDUDUDUDUDUDDD","1122122112122121122122":"UDUDUUUDUDUDUDUDUDDDUD","1122122112122121122122121121":"UDUDUUUDUDUDUDUDUDDDUDUUDUDD","11221221121221211221221211211221":"UDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","112212211212212112212212112112212112":"UDUDUUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","1122122112122121122122121121122121121221":"UDUDUUUDUDUDUDUDUDDDUDUUDUDUUUUDUDDDUDDD","1122122112122121122122121121122122":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","112212211212212112212212112112212211":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","112212211212212112212212112122":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","11221221121221211221221211212211":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","112212211212212112212212112122112112":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","11221221121221221121":"UDUDUUUDUUUDDDDUDUDD","112212211212212211211212":"UDUDUUUDUUUDDDDUDUDDUUDD","1122122112122122112112122112":"UDUDUUUDUDUDUUUUDDDDUDUDUDDD","112212211212212211211212211211":"UDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","11221221121221221121121221121122":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","11221221121221221121121221121122121121":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","1122122112122122112112122112112212112122":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","112212211212212211211212211211221221":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","1122122112122122112112122112112212212112":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","1122122112122122112112122121":"UDUDUUUDUDUDUUUUDDDDUUUDDDDD","11221221121221221121121221211221":"UDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","1122122112122122112112122121122122":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","112212211212212211211212212112212211":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","1122122112122122112112122121122122112112":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDD","1122122112122122112112122121122122121121":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","112212211212212211211221":"UDUDUUUDUDUDUUUUDDDDUDDD","1122122112122122112112212112":"UDUDUUUDUDUDUDUUDUDUUDDDUDDD","11221221121221221121122121121221":"UDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","11221221121221221121122121121221121121":"UDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","1122122112122122112112212112122112112122":"UDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","1122122112122122112112212112122122":"UDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","112212211212212211211221211212212211":"UDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUD","1122122112122122112112212112122122112112":"UDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDD","112212212112":"UDUUUDDUUDDD","11221221211211":"UDUDUUUDDUUDDD","1122122121121122":"UDUDUUUDDUUDDDUD","1122122121121122121121":"UDUDUUUDDUUDDDUDUUDUDD","112212212112112212112122":"UDUDUUUDDUUDDDUDUUDUDDUD","11221221211211221211212211":"UDUDUUUDDUUDDDUDUUDUDDUDUD","112212212112112212112122112112":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","1122122121121122121121221121121221":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","11221221211211221211212211211212212112":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","112212212112112212112122112112212212":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","11221221211211221211212211211221221211":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","1122122121121122121121221121122122121122":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","1122122121121122121121221221":"UDUDUUUDDUUDDDUDUUDUDDUUUDDD","1122122121121122121121221221121121":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","112212212112112212112122122112112122":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUD","11221221211211221211212212211211212211":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","112212212112112212112122122112112212":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","11221221211211221211212212211211221211":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","11221221211211221221":"UDUDUUUDDUUDDDUUUDDD","112212212112112212211212":"UDUDUUUDDUUDDDUUUDDDUUDD","1122122121121122122112122121":"UDUDUUUDDUUDDDUDUUUDUUUDDDDD","112212212112112212211212212112112212":"UDUDUUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","11221221211211221221121221211211221211":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","11221221211211221221121221211221":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","1122122121121122122112122121122122":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","1122122121121122122112122121122122121121":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","11221221211211221221121221221121":"UDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","112212212112112212211212212211211212":"UDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","1122122121121122122112122122112112122112":"UDUDUUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","1122122121121221":"UDUUUDDUUDDUUDDD","1122122121121221121121":"UDUDUUUDDUUUUDUDDDDUDD","112212212112122112112122":"UDUDUUUDDUUUUDUDDDDUDDUD","1122122121121221121121221221":"UDUDUUUDDUUDUUUDUUDDUUDDDDDD","112212212112122112112122122112112212":"UDUDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","11221221211212211211212212211211221211":"UDUDUUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","11221221211212211211212212211212":"UDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","112212212112122112112122122112122121":"UDUDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","1122122121121221121121221221121221211221":"UDUDUUUDDUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","112212212112122112112212":"UDUDUUUDDUUDUUUDUUDDDDDD","11221221211212211211221211":"UDUDUUUDDUUDDUUDUUUUDDDDDD","112212212112122112112212112112":"UDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","11221221211212211211221211211221221121":"UDUDUUUDDUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","1122122121121221121122121121122122112122":"UDUDUUUDDUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","112212212112122112112212112112212212":"UDUDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","11221221211212211211221211211221221211":"UDUDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","1122122121121221121122121121122122121122":"UDUDUUUDDUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","1122122121121221121122122121":"UDUDUUUDDUUDUUUDDUDUDUUDDDDD","112212212112122112112212212112112212":"UDUDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","11221221211212211211221221211211221211":"UDUDUUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","11221221211212211211221221211221":"UDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","1122122121121221121122122121122122":"UDUDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","112212212112122112112212212112212211":"UDUDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","11221221211221221121":"UDUDUUUDUUUDUUDDDDDD","112212212112212211211212":"UDUDUUUDUUUDDUDUDUUDDDDD","1122122121122122112112122121":"UDUDUUUDDUUDUUUUDDDDUUUDDDDD","11221221211221221121121221211221":"UDUDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","1122122121122122112112122121122122":"UDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","112212212112212211211212212112212211":"UDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","1122122121122122112112122121122122121121":"UDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","11221221211221221121121221221121":"UDUDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","1122122121122122112112122122112122":"UDUDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","1122122121122122112122":"UDUDUUUDDUUDUUUUDDDDDD","1122122121122122112122121121":"UDUDUUUDDUUDUDUUDUDUDDDUDUDD","11221221211221221121221211211221":"UDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","112212212112212211212212112112212112":"UDUDUUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","1122122121122122112122121121122121121221":"UDUDUUUDDUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","1122122121122122112122121121122122":"UDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","112212212112212211212212112112212211":"UDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","11221221211221221121221221":"UDUDUUUDDUUDUUUUDDDDDUUDDD","11221221211221221121221221121121":"UDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","1122122121122122112122122112112122":"UDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","1122122121122122112122122112112212":"UDUDUUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","112212212112212211212212211211221211":"UDUDUUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","121121":"UUDUDD","12112112212112":"UUDUUUUDUDDDDD","121121122121121221":"UUDUDUUUUDUDDDUDDD","121121122121121221121121":"UUDUDDUUUDDUUUUDUDDDDUDD","12112112212112122112112122":"UUDUDDUUUDDUUUUDUDDDDUDDUD","1211211221211212211211212212112212":"UUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","12112112212112122112112122121122122112":"UUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","1211211221211212211211212212112212211211":"UUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUD","121121122121121221121121221221":"UUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","12112112212112122112112122122112112212":"UUDUDDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","1211211221211212211211212212211211221211":"UUDUDDUUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","12112112212112122112112212":"UUDUDDUUUDDUUDUUUDUUDDDDDD","121121122121121221121122122121":"UUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","12112112212112122112112212212112112212":"UUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","1211211221211212211211221221211211221211":"UUDUDDUUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","1211211221211212211211221221211212":"UUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDD","12112112212112122112112212212112122112":"UUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDUDUDDD","1211211221211212211211221221211212211211":"UUDUDDUUUDDUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","1211211221211212211211221221211221":"UUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","121121122121121221121122122121122122":"UUDUDDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","12112112212112122112112212212112212211":"UUDUDDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","12112112212112122122":"UUDUDDUUUDDUUDDUUDDD","1211211221211212212211":"UUDUDDUUUDDUUDDUUDDDUD","12112112212112122122112112":"UUDUDDUUUDDUUDDUUDDDUUUDDD","121121122121121221221121121221":"UUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","12112112212112122122112112122112112212":"UUDUDDUUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","1211211221211212212211211212211211221211":"UUDUDDUUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","121121122121121221221121122121":"UUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","12112112212112122122112112212112112212":"UUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","1211211221211212212211211221211212":"UUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDD","12112112212112122122112112212112122112":"UUDUDDUUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDD","1211211221211212212211211221211212211211":"UUDUDDUUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","121121122122":"UUDUDDUUUDDD","12112112212211":"UUDUDDUUUDDDUD","12112112212211212212":"UUDUDDUUUDDDUDUUDUDD","1211211221221121221211":"UUDUDDUUUDDDUDUUDUDDUD","12112112212211212212112112":"UUDUDDUUUDDDUDUUDUDDUUUDDD","121121122122112122121121122121":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","1211211221221121221211211221211212":"UUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","12112112212211212212112112212112122112":"UUDUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","1211211221221121221211211221211212211211":"UUDUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","12112112212211212212112112212212":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","1211211221221121221211211221221211":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","121121122122112122121121122122121122":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","1211211221221121221211211221221211221221":"UUDUDDUUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","121121122122112122121122":"UUDUDDUUUDDDUDUUDUDDUDUD","1211211221221121221211221221":"UUDUDDUUUDDDUDUUDUDDUDUUUDDD","12112112212211212212112212212112":"UUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","1211211221221121221211221221211211":"UUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","121121122122112122121122122121121122":"UUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","1211211221221121221211221221211211221221":"UUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","121121122122112122121122122121121221":"UUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","121121122122112122122112":"UUDUDDUUUUUUDUDUDUDDDDDD","12112112212211212212211211":"UUDUDDUUUDDDUDUUDUDDUUUDDD","1211211221221121221221121121221121":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","12112112212211212212211211212211211221":"UUDUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","1211211221221121221221121121221121122122":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","12112112212211212212211211212212":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","1211211221221121221221121121221211":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","121121122122112122122112112122121122":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","1211211221221121221221121121221211221221":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","121121122122121121":"UUDUDDUUUDDDUUDUDD","12112112212212112122":"UUDUDDUUUDDDUUDUDDUD","1211211221221211212211":"UUDUDDUUUDDDUUDUDDUDUD","12112112212212112122112112":"UUDUDDUUUDDDUUDUDDUDUUUDDD","121121122122121121221121121221":"UUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","12112112212212112122112112122122":"UUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","1211211221221211212211211212212211":"UUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","1211211221221211212211211212212211212212":"UUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","121121122122121121221121122121":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","12112112212212112122112112212112112212":"UUDUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","12112112212212112122112112212212":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","1211211221221211212211211221221211":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","121121122122121121221121122122121122":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","1211211221221211212211211221221211221221":"UUDUDDUUUDDDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","12112112212212112212":"UUDUDDUUUDDDUUDUDUDD","121121122122121122122112":"UUDUDDUUUDDUUUUUDDDDUDDD","12112112212212112212211211":"UUDUDDUUUDDDUUDUDUDDUUUDDD","12112112212212112212211211212212":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","1211211221221211221221121121221211":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUD","121121122122121122122112112122121122":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","1211211221221211221221121121221211221221":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","121121122122121122122112112122122112":"UUDUDDUUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","1211211221221211221221121121221221121221":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","1211211221221211221221121221":"UUDUDDUUUDDDUUDUDUUUUDUDDDDD","12112112212212112212211212212112":"UUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","1211211221221211221221121221211211":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","121121122122121122122112122121121122":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","1211211221221211221221121221211211221221":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","121121122122121122122112122122":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","12112112212212112212211212212211":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","121121122122121122122112122122112112":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","1211211221221211221221121221221121122121":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","12112122":"UUDUDDUD","1211212211":"UUDUDDUDUD","12112122112112":"UUDUDDUDUUUDDD","121121221121121221":"UUDUDDUDUUUDDUUDDD","1211212211211212212112":"UUDUDDUDUUUDDUUDDUUDDD","121121221121121221211221221121":"UUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","1211212211211212212112212211211212":"UUDUDDUDUDUUUDDUUDUUUDDUDUDUUDDDDD","12112122112112122121122122112112122112":"UUDUDDUDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","1211212211211212212112212211211212211211":"UUDUDDUDUDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","12112122112112122121122122112122":"UUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","121121221121121221211221221121221221":"UUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","12112122112112122122":"UUDUDDUDUDUUUDDUUDDD","1211212211211212212211":"UUDUDDUDUDUUUDDUUDDDUD","12112122112112122122112112":"UUDUDDUDUDUUUDDUUDDDUUUDDD","121121221121121221221121122121":"UUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","12112122112112122122112112212112112212":"UUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","1211212211211212212211211221211212":"UUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","12112122112112122122112112212112122112":"UUDUDDUDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","1211212211211212212211211221211212211211":"UUDUDDUDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","1211212211211212212211212212":"UUDUDDUDUDUUUDDUUDDDUDUUDUDD","121121221121121221221121221211":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","1211212211211212212211212212112112":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","1211212211211212212211212212112112212212":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","12112122112112122122112122121122":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUD","121121221121121221221121221211221221":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","121121221121122121":"UUDUDDUDUUUDDDUUDD","12112122112112212112112212":"UUDUDDUDUDUUUDUUUDDDDUDUDD","121121221121122121121122122112":"UUDUDDUDUDUUUDUDUDUUUUDDDDUDDD","1211212211211221211211221221121221":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDD","12112122112112212112112212211212212112":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","1211212211211221211211221221121221211211":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","121121221121122121121122122121":"UUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","1211212211211221211211221221211212":"UUDUDDUDUDUUUDUDUDUUUUDDDDUUUDDDDD","12112122112112212112112212212112122112":"UUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","1211212211211221211211221221211212211211":"UUDUDDUDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","1211212211211221211211221221211221":"UUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDDD","121121221121122121121122122121122122":"UUDUDDUDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","12112122112112212112112212212112212211":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","1211212211211221211212":"UUDUDDUDUDUUUDUUUDDDDD","121121221121122121121221221121":"UUDUDDUDUDUUUDUDUDUUUDDDDUDUDD","1211212211211221211212212211211212":"UUDUDDUDUDUUUDUDUDUUUDDDDUDUDDUUDD","12112122112112212112122122112112122112":"UUDUDDUDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","1211212211211221211212212211211212211211":"UUDUDDUDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","1211212211211221211212212211211221":"UUDUDDUDUDUUUDUDUDUDUDUUUUDDDDUDDD","12112122112112212112122122112112212112":"UUDUDDUDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","1211212211211221211212212211211221211211":"UUDUDDUDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","12112122112112212112122122112122":"UUDUDDUDUDUUUDUDUDUDUDUUUUDDDDDD","1211212211211221211212212211212212112212":"UUDUDDUDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","12112122112112212212":"UUDUDDUDUUUDDDUUDUDD","1211212211211221221211":"UUDUDDUDUUUDDDUUDUDDUD","12112122112112212212112112":"UUDUDDUDUUUDDDUUDUDDUUUDDD","121121221121122122121121122121":"UUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","1211212211211221221211211221211212":"UUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","12112122112112212212112112212112122112":"UUDUDDUDUDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","1211212211211221221211211221211212211211":"UUDUDDUDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","121121221121122122121121221121":"UUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","1211212211211221221211212211211212":"UUDUDDUDUDUUUDUDUUDDUUDUDUDUUDDDDD","1211212211211221221211212211211221":"UUDUDDUDUDUUUDUDUUDDUUDUDUDDUDUDDD","12112122112112212212112122112112212112":"UUDUDDUDUDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","1211212211211221221211212211211221211211":"UUDUDDUDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","121121221121122122121122":"UUDUDDUDUUUDDDUUDUDDUDUD","1211212211211221221211221221":"UUDUDDUDUDUUUUUUDUDUDUDDDDDD","12112122112112212212112212211212":"UUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","121121221121122122121122122112122121":"UUDUDDUDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","1211212211211221221211221221121221221121":"UUDUDDUDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","1211212212112212":"UUDUDDUDUUDUDUDD","12112122121122122112":"UUDUDDUUUUUUDDDDUDDD","1211212212112212211211":"UUDUDDUDUUDUDUDDUUUDDD","121121221211221221121121221121":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUDD","1211212212112212211211212211211221":"UUDUDDUDUUDUDUDDUUUDDUUUUUDDDDUDDD","12112122121122122112112122112112212112":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","1211212212112212211211212211211221211211":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","1211212212112212211211212212":"UUDUDDUDUUDUDUDDUUUDDDUUDUDD","12112122121122122112112122122112":"UUDUDDUDUUDUDUUUUDUUUUDDDDDDUDDD","121121221211221221121121221221121221":"UUDUDDUDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","1211212212112212211211212212211212212112":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","121121221211221221121221":"UUDUDDUDUUDUDUUUUDUDDDDD","12112122121122122112122122":"UUDUDDUDUUDUDUDDUUUDDUUDDD","1211212212112212211212212211":"UUDUDDUDUUDUDUDDUUUDDUUDDDUD","12112122121122122112122122112112":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDD","121121221211221221121221221121121221":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","1211212212112212211212212211211212212112":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","121121221211221221121221221121122121":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","1211212212112212211212212211211221211212":"UUDUDDUDUUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","12112122121122122121":"UUDUDDUDUUDUDUDDUUDD","1211212212112212212112112212":"UUDUDDUDUUDUDUDDUUDDUUDUDUDD","121121221211221221211211221211":"UUDUDDUDUUDUDUDDUUDDUUDUDUDDUD","12112122121122122121121122121121221121":"UUDUDDUDUUDUDUDDUUDDUUDUDUDDUDUUDUDUDD","121121221211221221211211221211212212":"UUDUDDUDUUDUDUDDUUDDUUDUDUDDUDUUDUDD","1211212212112212212112112212112122122112":"UUDUDDUDUUDUDUDDUUDDUUDUUUUUUUDDDDDDUDDD","12112122121122122121121122122112":"UUDUDDUDUUDUDUUUUDDDUUUUDDDDUDDD","121121221211221221211211221221121221":"UUDUDDUDUUDUDUDDUUDDUUDUDUUUUDUDDDDD","1211212212112212212112112212211212212112":"UUDUDDUDUUDUDUDDUUDDUUDUDUDUUUUDUDDDUDDD","121121221221":"UUDUDDUUUDDD","121121221221121121":"UUDUDDUUUDDDUUDUDD","12112122122112112122":"UUDUDDUUUDDDUUDUDDUD","1211212212211211212211":"UUDUDDUUUDDDUUDUDDUDUD","12112122122112112122112112":"UUDUDDUDUUUUUUDUDUDUDDDDDD","121121221221121121221121122121":"UUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","12112122122112112122112112212112112212":"UUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","1211212212211211212211211221211212":"UUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","12112122122112112122112112212212":"UUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","1211212212211211212211211221221211":"UUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","12112122122112112212":"UUDUDDUUUDDDUUDUDUDD","1211212212211211221211":"UUDUDDUDUUUDUUUUDDDDDD","12112122122112112212112112":"UUDUDDUDUUUDUUUUDDDDDUUDDD","12112122122112112212112112212212":"UUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","1211212212211211221211211221221211":"UUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDDUD","121121221221121122121121122122121122":"UUDUDDUDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","1211212212211211221211211221221211221221":"UUDUDDUDUUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","121121221221121122121121221121":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","1211212212211211221211212211211212":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","12112122122112112212112122112112122121":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","1211212212211211221211212212":"UUDUDDUDUUUDUDUUDUDUDDDUDUDD","12112122122112112212112122122112":"UUDUDDUDUUUDUDUUDUDUDDUUDDUDUDDD","121121221221121122121121221221121221":"UUDUDDUDUUUDUDUUDUDUDDDUDUUUUDUDDDDD","1211212212211211221211212212211212212112":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","1211212212211212":"UUDUDDUUUDDDUUDD","12112122122112122121":"UUDUDDUDUUUDUUUDDDDD","1211212212211212212112112212":"UUDUDDUDUUUDUDUDUUUDDDDUDUDD","12112122122112122121121122122112":"UUDUDDUDUUUDUDUDUDUDUUUUDDDDUDDD","121121221221121221211211221221121221":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","1211212212211212212112112212211212212112":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDD","12112122122112122121121122122112122122":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","1211212212211212212112112212211212212211":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","12112122122112122121121122122121":"UUDUDDUDUUUDUDUDUUUDDDDUDUDDUUDD","121121221221121221211211221221211221":"UUDUDDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","12112122122112122121121122122121122122":"UUDUDDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","1211212212211212212112112212212112212211":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","121121221221121221211221":"UUDUDDUDUUUDUDUDUDUDUDDD","12112122122112122121122122":"UUDUDDUDUUUDUDUDUDUDUDDDUD","1211212212211212212112212211":"UUDUDDUDUUUDUDUDUDUDUDDDUDUD","12112122122112122121122122112112":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","121121221221121221211221221121121221":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","1211212212211212212112212211211212212112":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDUUDDD","12112122122112122121122122112112122122":"UUDUDDUDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","1211212212211212212112212211211212212211":"UUDUDDUDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUD","12112122122112122121122122121121":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","121121221221121221211221221211211221":"UUDUDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","12112122122112122121122122121121122122":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","1211212212211212212112212212112112212211":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","1211212212211212212112212212112122":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","121121221221121221211221221211212211":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","1211212212211212212112212212112122112112":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","12112212":"UUDUDUDD","1211221211":"UUDUDUDDUD","12112212112112":"UUDUDUDDUUUDDD","1211221211211221221121":"UUDUDUDDUUUDDDUUDUDUDD","121122121121122122112122":"UUDUDUDDUDUUUDUUUUDDDDDD","121122121121122122112122121121":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDD","1211221211211221221121221211211221":"UUDUDUDDUDUUUDUDUUDUDUDDUUDDUDUDDD","12112212112112212211212212112112212112":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUUUUDUDDDDD","121122121121122122112122121121122122":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDDUUUDDD","12112212112112212211212212112212":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","121122121121122122112122121122122121":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","12112212112112212212":"UUDUDUDDUUUDDDUUDUDD","1211221211211221221211":"UUDUDUDDUUUDDDUUDUDDUD","121122121121122122121121221121":"UUDUDUDDUDUUUDUDUUDDUUUUDDDDDD","1211221211211221221211212211211212":"UUDUDUDDUDUUUDUDUUDDUUDUDUDUUDDDDD","1211221211211221221211212211211221":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDD","12112212112112212212112122112112212112":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","1211221211211221221211212211211221211211":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","121122121121122122121121221121122122":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDDUD","121122121121122122121122":"UUDUDUDDUUUDDDUUDUDDUDUD","1211221211211221221211221221":"UUDUDUDDUDUUUUUUDUDUDUDDDDDD","1211221211211221221211221221121121":"UUDUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","121122121121122122121122122112112122":"UUDUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","1211221211211221221211221221121121221221":"UUDUDUDDUDUUUDUDUUDDUUDDUUUDUUDDUUDDDDDD","12112212112112212212112212211212":"UUDUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","121122121121122122121122122112122121":"UUDUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","121122121121221121":"UUDUDUDDUDUUDUDUDD","1211221211212211211212":"UUDUDUDDUDUUDUDUDDUUDD","12112212112122112112122121":"UUDUDUDDUDUUDUDUDDUUDDUUDD","121122121121221121121221211221":"UUDUDUDDUDUUDUDUDDUUUUUDDDUDDD","12112212112122112112122121122122":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDD","1211221211212211211212212112212211":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUD","12112212112122112112122121122122112112":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUUUDDD","1211221211212211211212212112212211212212":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","121122121121221121121221221121":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDD","1211221211212211211212212211211221":"UUDUDUDDUDUUDUDUUUUDDDUUUUDDDDUDDD","12112212112122112112122122112112212112":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUUUUDUDDDDD","1211221211212211211212212211211221211211":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDD","12112212112122112112122122112122":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDDUD","12112212112122112112122122112122121121":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDDUDUUDUDD","1211221211212211211221":"UUDUDUDDUUUUUUDDDDUDDD","121122121121221121122122":"UUDUDUDDUDUUDUDUDDUUUDDD","121122121121221121122122121121":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDD","1211221211212211211221221211211221":"UUDUDUDDUDUUDUDUUUUDUUUUDDDDDDUDDD","12112212112122112112212212112112212112":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","12112212112122112112212212112122":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUD","1211221211212211211221221211212211":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUDUD","12112212112122112112212212112122112112":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","12112212112122112112212212112212":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDUDD","121122121121221121122122121122122112":"UUDUDUDDUDUUDUDUDDUUUDDUUUUUDDDDUDDD","1211221211212211211221221211221221121221":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","1211221211212212":"UUDUDUDDUDUUDUDD","12112212112122122112":"UUDUUUUUUUDDDDDDUDDD","1211221211212212211211":"UUDUDUDDUDUUDUDDUUUDDD","121122121121221221121121221121":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUDD","1211221211212212211211212211211221":"UUDUDUDDUDUUDUDDUUUDDUUUUUDDDDUDDD","12112212112122122112112122112112212112":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","1211221211212212211211212211211221211211":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","121122121121221221121121221121122122":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","121122121121221221121122":"UUDUDUDDUDUUDUDDUUUDDDUD","121122121121221221121122121121":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDD","1211221211212212211211221211211221":"UUDUDUDDUDUUDUDDUUUUUUDUDUDUDDDDDD","121122121121221221121122121121122122":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","12112212112122122112112212112122":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUD","1211221211212212211211221211212211":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUDUD","12112212112122122112112212112122112112":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","121122121121221221121221":"UUDUDUDDUDUUDUUUUDUDDDDD","1211221211212212211212212112":"UUDUDUDDUDUUDUDUUUUDUDDDUDDD","121122121121221221121221211221221121":"UUDUDUDDUDUUDUDDUUUDDUUDUUUDUUDDDDDD","1211221211212212211212212112212211211212":"UUDUDUDDUDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","1211221211212212211212212112212212":"UUDUDUDDUDUUDUDDUUUDDUUUUDUDDDDUDD","121122121121221221121221211221221211":"UUDUDUDDUDUUDUDDUUUDDUUUUDUDDDDUDDUD","1211221211212212211212212112212212112112":"UUDUDUDDUDUUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","12112212211211":"UUDUDUDDUUUDDD","1211221221121121221121":"UUDUDUDDUUUDDDUUDUDUDD","12112212211211212211211221":"UUDUDUDDUUUDDUUUUUDDDDUDDD","121122122112112122112112212112":"UUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","12112212211211212211211221211211":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","1211221221121121221121122121121122":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","12112212211211212211211221211211221221":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","1211221221121121221121122121121221":"UUDUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","121122122112112122112112212112122122":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","12112212211211212211211221211212212211":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","12112212211211212212":"UUDUDUDDUUUDDDUUDUDD","1211221221121121221211":"UUDUDUDDUUUDDDUUDUDDUD","121122122112112122121122":"UUDUDUDDUUUDDDUUDUDDUDUD","1211221221121121221211221221":"UUDUDUDDUUUDDDUUDUDDUDUUUDDD","12112212211211212212112212211212":"UUDUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","1211221221121121221211221221121221221121":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","12112212211211212212112212212112":"UUDUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","1211221221121121221211221221211211":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","121122122112112122121122122121121122":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","1211221221121121221211221221211211221221":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUUUDDD","121122122112112122122112":"UUDUDUUUUDUUUUDDDDDDUDDD","1211221221121121221221121221":"UUDUDUDDUUUDDDUUDUUUUDUDDDDD","12112212211211212212211212212112":"UUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","1211221221121121221221121221211211":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","121122122112112122122112122121121122":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","1211221221121121221221121221211211221221":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","1211221221121121221221121221211221221121":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","12112212211211212212211212212112212212":"UUDUDUDDUUUDDDUUDUDDUUUDDUUUUDUDDDDUDD","1211221221121121221221121221211221221211":"UUDUDUDDUUUDDDUUDUDDUUUDDUUUUDUDDDDUDDUD","1211221221121221":"UUDUDUUUUDUDDDDD","12112212211212212112":"UUDUDUDUUUUDUDDDUDDD","1211221221121221211211":"UUDUDUDDUUUDDUUDDUUDDD","121122122112122121121122":"UUDUDUDDUUUDDUUDDUUDDDUD","121122122112122121121122121121":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","12112212211212212112112212112122":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","1211221221121221211211221211212211":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","12112212211212212112112212112122112112":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUUUDDD","1211221221121221211211221221":"UUDUDUDDUUUDDUUDDUUDDDUUUDDD","12112212211212212112112212211212":"UUDUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","1211221221121221211211221221121221221121":"UUDUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","12112212211212212112112212212112":"UUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","1211221221121221211211221221211221221121":"UUDUDUDDUUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","12112212211212212112212212":"UUDUDUDDUUUDDUUUUDUDDDDUDD","1211221221121221211221221211":"UUDUDUDDUUUDDUUUUDUDDDDUDDUD","12112212211212212112212212112112":"UUDUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","121122122112122121122122121121122121":"UUDUDUDDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","1211221221121221211221221211211221211212":"UUDUDUDDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","1211221221121221211221221211211221221121":"UUDUDUDDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","121122122112122121122122121121221121":"UUDUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","1211221221121221211221221211212211211221":"UUDUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","121122122112122122":"UUDUDUDDUUUDDUUDDD","12112212211212212211":"UUDUDUDDUUUDDUUDDDUD","121122122112122122112112":"UUDUDUDDUUUDDUUDDDUUUDDD","1211221221121221221121121221":"UUDUDUDDUUUDDUUDDDUUUDDUUDDD","121122122112122122112112122112112212":"UUDUDUDDUUUDDUUDDDUDUUUDUUUDUUDDDDDD","12112212211212212211211212211211221211":"UUDUDUDDUUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","1211221221121221221121121221121122122121":"UUDUDUDDUUUDDUUDDDUDUUUDUUUDDUDUDUUDDDDD","12112212211212212211211212212112":"UUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","1211221221121221221121121221211221221121":"UUDUDUDDUUUDDUUDDDUDUUUDDUUDUUUDUUDDDDDD","12112212211212212211211212212112212212":"UUDUDUDDUUUDDUUDDDUDUUUDDUUUUDUDDDDUDD","1211221221121221221121121221211221221211":"UUDUDUDDUUUDDUUDDDUDUUUDDUUUUDUDDDDUDDUD","1211221221121221221121122121":"UUDUDUDDUUUDDUUDDDUUUDDDUUDD","12112212211212212211211221211212":"UUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","121122122112122122112112212112122112":"UUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","12112212211212212211211221211212211211":"UUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","1211221221121221221121122121121221221121":"UUDUDUDDUUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","121122122121":"UUDUDUDDUUDD","12112212212112112212":"UUDUDUDDUUDDUUDUDUDD","1211221221211211221211":"UUDUDUDDUUDDUUDUDUDDUD","121122122121121122121121221121":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDD","1211221221211211221211212211211212":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUDD","12112212212112112212112122112112122121":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDD","1211221221211211221211212211211221":"UUDUDUDDUUDDUUDUDUDDUUUUUUDDDDUDDD","121122122121121122121121221121122122":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDD","1211221221211211221211212212":"UUDUDUDDUUDDUUDUDUDDUDUUDUDD","12112212212112112212112122122112":"UUDUDUDDUUDDUUDUUUUUUUDDDDDDUDDD","1211221221211211221211212212211211":"UUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDD","121122122121121122121121221221121122":"UUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDDUD","121122122121121122122112":"UUDUDUUUUDDDUUUUDDDDUDDD","1211221221211211221221121221":"UUDUDUDDUUDDUUDUDUUUUDUDDDDD","12112212212112112212211212212112":"UUDUDUDDUUDDUUDUDUDUUUUDUDDDUDDD","1211221221211211221221121221211211":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDD","121122122121121122122112122121121122":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDDUD","12112212212112112212211212212112212212":"UUDUDUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","1211221221211211221221121221211221221211":"UUDUDUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDDUD","121122122121121122122112122122":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDD","12112212212112112212211212212211":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUD","121122122121121122122112122122112112":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDD","1211221221211211221221121221221121121221":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","1211221221211212":"UUDUDUDDUUDDUUDD","12112212212112122112":"UUDUDUDDUUUUUDDDUDDD","1211221221211212211211":"UUDUDUDDUUDDUUDDUUUDDD","1211221221211212211211212212":"UUDUDUDDUUDDUUDDUUUDDDUUDUDD","12112212212112122112112122122112":"UUDUDUDDUUDDUUUUUDUUUUDDDDDDUDDD","1211221221211212211211212212211211":"UUDUDUDDUUDDUUDDUUUDDDUUDUDDUUUDDD","121122122121121221121121221221121122":"UUDUDUDDUUDDUUDDUUUDDDUUDUDDUUUDDDUD","121122122121121221121121221221121221":"UUDUDUDDUUDDUUDDUUUDDDUUDUUUUDUDDDDD","1211221221211212211211212212211212212112":"UUDUDUDDUUDDUUDDUUUDDDUUDUDUUUUDUDDDUDDD","121122122121121221121122":"UUDUDUDDUUDDUUDDUUUDDDUD","121122122121121221121122121121":"UUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","1211221221211212211211221211211221":"UUDUDUDDUUDDUUDDUUUUUUDUDUDUDDDDDD","121122122121121221121122121121122122":"UUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDD","12112212212112122112112212112112212211":"UUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","1211221221211212211211221221":"UUDUDUDDUUDDUUDDUUUDDDUUUDDD","12112212212112122112112212212112":"UUDUDUDDUUDDUUDDUUUDDDUUUDDUUDDD","1211221221211212211211221221211211":"UUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDD","121122122121121221121122122121121122":"UUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDDUD","1211221221211212211211221221211221221121":"UUDUDUDDUUDDUUDDUUUDDDUDUUUDUUUDUUDDDDDD","1211221221211221":"UUDUDUUUUDDDUDDD","121122122121122122":"UUDUDUDDUUDDUUUDDD","12112212212112212211":"UUDUDUDDUUDDUUUDDDUD","121122122121122122112112":"UUDUDUDDUUDDUUUDDDUUUDDD","1211221221211221221121121221":"UUDUDUDDUUDDUUUDDDUUUDDUUDDD","12112212212112212211211212212112":"UUDUDUDDUUDDUUUDDDUUUDDUUDDUUDDD","1211221221211221221121121221211221221121":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDUUUDUUDDDDDD","12112212212112212211211212212112212212":"UUDUDUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDD","1211221221211221221121121221211221221211":"UUDUDUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDDUD","121122122121122122112112122122":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDD","12112212212112212211211212212211":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUD","12112212212112212211211212212211212212":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDD","1211221221211221221121121221221121221211":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUD","12112212212112212211212212":"UUDUDUDDUUDDUUUDDDUDUUDUDD","1211221221211221221121221211":"UUDUDUDDUUDDUUUDDDUDUUDUDDUD","12112212212112212211212212112112":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","121122122121122122112122121121122121":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDD","1211221221211221221121221211211221211212":"UUDUDUDDUUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","1211221221211221221121221211211221221121":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","12112212212112212211212212112112212212":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","1211221221211221221121221211211221221211":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","121122122121122122112122122112":"UUDUDUDDUUDDUUUUUUDUDUDUDDDDDD","12112212212112212211212212211211":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","12112212212112212211212212211211212212":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","1211221221211221221121221221121121221211":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","1211221221211221221121221221121122":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","1211221221211221221121221221121122121121":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDD","1212":"UUDD","1212211211":"UUDDUUUDDD","1212211211212212":"UUDDUUUDDDUUDUDD","121221121121221211":"UUDDUUUDDDUUDUDDUD","12122112112122121122":"UUDDUUUDDDUUDUDDUDUD","121221121121221211221221":"UUDDUUUDDDUUDUDDUDUUUDDD","121221121121221211221221121121":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","12122112112122121122122112112122":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","1212211211212212112212211211212211":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","12122112112122121122122112112122112112":"UUDDUUUDDDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","121221121121221211221221121121221221":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUUUDDD","1212211211212212112212211211212212211212":"UUDDUUUDDDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","1212211211212212112212211212":"UUDDUUUDDDUUDUDDUDUUUDDDUUDD","121221121121221211221221121221221121":"UUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","1212211211212212112212211212212211211212":"UUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","12122112112122122112":"UUUUUDUUUUDDDDDDUDDD","1212211211212212211211":"UUDDUUUDDDUUDUDDUUUDDD","121221121121221221121122":"UUDDUUUDDDUUDUDDUUUDDDUD","121221121121221221121122121121":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDD","1212211211212212211211221211211221":"UUDDUUUDDDUUDUDDUUUUUUDUDUDUDDDDDD","121221121121221221121122121121122122":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","12122112112122122112112212112122":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUD","1212211211212212211211221211212211":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUDUD","12122112112122122112112212112122112112":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","121221121121221221121122121121221221":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","1212211211212212211211221211212212211212":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","121221121121221221121221":"UUDDUUUDDDUUDUUUUDUDDDDD","1212211211212212211212212112":"UUDDUUUDDDUUDUDUUUUDUDDDUDDD","121221121121221221121221211211":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","12122112112122122112122121121122":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","121221121121221221121221211211221221":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","1212211211212212211212212112112212211212":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","1212211211212212211212212112112212212112":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","121221121121221221121221211221221121":"UUDDUUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","1212211211212212211212212112212211211212":"UUDDUUUDDDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","121221121122":"UUDDUUUDDDUD","121221121122121121":"UUDDUUUDDDUDUUDUDD","1212211211221211211221":"UUDDUUUUUUDUDUDUDDDDDD","121221121122121121122122":"UUDDUUUDDDUDUUDUDDUUUDDD","12122112112212112112212211":"UUDDUUUDDDUDUUDUDDUUUDDDUD","12122112112212112112212211212212":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDD","1212211211221211211221221121221211":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUD","12122112112212112112212211212212112112":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","121221121122121121122122112122121122":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUD","1212211211221211211221221121221211221221":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","121221121122121121122122121121":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","12122112112212112112212212112122":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","1212211211221211211221221211212211":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","12122112112212112112212212112122112112":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","12122112112212112112212212112212":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","121221121122121121122122121122122112":"UUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","12122112112212112112212212112212211211":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","12122112112212112122":"UUDDUUUDDDUDUUDUDDUD","121221121122121121221221":"UUDDUUUDDDUDUUDUDDUUUDDD","121221121122121121221221121121":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","12122112112212112122122112112122":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","1212211211221211212212211211212211":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","12122112112212112122122112112122112112":"UUDDUUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","12122112112212112122122112112212":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","1212211211221211212212211211221211":"UUDDUUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","12122112112212112122122112112212112112":"UUDDUUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","1212211211221211212212211212":"UUDDUUUDDDUDUUDUDDUUUDDDUUDD","12122112112212112122122112122121":"UUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","121221121122121121221221121221211221":"UUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","12122112112212112122122112122121122122":"UUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","1212211211221221":"UUDDUUUDDDUUUDDD","12122112112212212112":"UUDDUUUDDDUUUDDUUDDD","1212211211221221211211":"UUDDUUUDDDUDUUUDDUUDDD","121221121122122121121122":"UUDDUUUDDDUDUUUDDUUDDDUD","121221121122122121121122121121":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDD","12122112112212212112112212112122":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUD","1212211211221221211211221211212211":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUDUD","12122112112212212112112212112122112112":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","121221121122122121121122121121221221":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDD","121221121122122121121221":"UUDDUUUDDDUUUDDUUDDUUDDD","121221121122122121121221121121":"UUDDUUUDDDUDUUUDDUUUUDUDDDDUDD","12122112112212212112122112112122":"UUDDUUUDDDUDUUUDDUUUUDUDDDDUDDUD","121221121122122121121221121121221221":"UUDDUUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","1212211211221221211212211211212212211212":"UUDDUUUDDDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","12122112112212212112122112112212":"UUDDUUUDDDUDUUUDDUUDUUUDUUDDDDDD","1212211211221221211212211211221211":"UUDDUUUDDDUDUUUDDUUDDUUDUUUUDDDDDD","12122112112212212112122112112212112112":"UUDDUUUDDDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","1212211211221221211221221121":"UUDDUUUDDDUDUUUDUUUDUUDDDDDD","121221121122122121122122112122":"UUDDUUUDDDUDUUUDDUUDUUUUDDDDDD","121221121122122121122122112122121121":"UUDDUUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","1212211211221221211221221121221211211221":"UUDDUUUDDDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","1212211211221221211221221121221221":"UUDDUUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","1212211211221221211221221121221221121121":"UUDDUUUDDDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","12122121":"UUDDUUDD","1212212112112212":"UUDDUUDDUUDUDUDD","121221211211221211":"UUDDUUDDUUDUDUDDUD","12122121121122121121221121":"UUDDUUDDUUDUDUDDUDUUDUDUDD","121221211211221211212211211212":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDD","1212212112112212112122112112122121":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDD","12122121121122121121221121121221211221":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUUUDDDUDDD","1212212112112212112122112112122121122122":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDD","12122121121122121121221121121221221121":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDUDUDD","121221211211221211212211211221":"UUDDUUDDUUDUDUDDUUUUUUDDDDUDDD","12122121121122121121221121122122":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDD","12122121121122121121221121122122121121":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDD","1212212112112212112122112112212212112122":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUD","12122121121122122112":"UUUUUDDDUUUUDDDDUDDD","121221211211221221121221":"UUDDUUDDUUDUDUUUUDUDDDDD","1212212112112212211212212112":"UUDDUUDDUUDUDUDUUUUDUDDDUDDD","1212212112112212211212212112212212":"UUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","121221211211221221121221211221221211":"UUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDDUD","1212212112112212211212212112212212112112":"UUDDUUDDUUDUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","12122121121122122112122122":"UUDDUUDDUUDUDUDDUUUDDUUDDD","1212212112112212211212212211":"UUDDUUDDUUDUDUDDUUUDDUUDDDUD","12122121121122122112122122112112":"UUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDD","121221211211221221121221221121121221":"UUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","1212212112112212211212212211211212212112":"UUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","12122121121122122121":"UUDDUUDDUUDUDUDDUUDD","121221211211221221211221":"UUDDUUDDUUDUDUUUUDDDUDDD","12122121121122122121122122":"UUDDUUDDUUDUDUDDUUDDUUUDDD","1212212112112212212112212211":"UUDDUUDDUUDUDUDDUUDDUUUDDDUD","12122121121122122121122122112112":"UUDDUUDDUUDUDUDDUUDDUUUDDDUUUDDD","121221211211221221211221221121121221":"UUDDUUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDD","1212212112112212212112212211211212212112":"UUDDUUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDUUDDD","1212212112112212212112212211212212":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDD","121221211211221221211221221121221211":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUD","1212212112112212212112212211212212112112":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","12122121121122122121122122112122122112":"UUDDUUDDUUDUDUDDUUDDUUUUUUDUDUDUDDDDDD","1212212112112212212112212211212212211211":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","121221211221":"UUUUUDDDUDDD","12122121122122":"UUDDUUDDUUUDDD","1212212112212211":"UUDDUUDDUUUDDDUD","12122121122122112112":"UUDDUUDDUUUDDDUUUDDD","121221211221221121121221":"UUDDUUDDUUUDDDUUUDDUUDDD","12122121122122112112122112112212":"UUDDUUDDUUUDDDUDUUUDUUUDUUDDDDDD","1212212112212211211212211211221211":"UUDDUUDDUUUDDDUDUUUDDUUDUUUUDDDDDD","12122121122122112112122112112212112112":"UUDDUUDDUUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","1212212112212211211212211211221211212212":"UUDDUUDDUUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","1212212112212211211212212112":"UUDDUUDDUUUDDDUUUDDUUDDUUDDD","1212212112212211211212212112212212":"UUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDD","121221211221221121121221211221221211":"UUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDDUD","1212212112212211211212212112212212112112":"UUDDUUDDUUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","12122121122122112112122122":"UUDDUUDDUUUDDDUDUUUDDUUDDD","1212212112212211211212212211":"UUDDUUDDUUUDDDUDUUUDDUUDDDUD","1212212112212211211212212211212212":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDD","121221211221221121121221221121221211":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUD","1212212112212211211212212211212212112112":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDD","12122121122122112112122122112122121122":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUDUD","1212212112212211212212":"UUDDUUDDUUUDDDUDUUDUDD","12122121122122112122122112":"UUDDUUDDUUUUUUDUDUDUDDDDDD","1212212112212211212212211211":"UUDDUUDDUUUDDDUDUUDUDDUUUDDD","121221211221221121221221121121221121":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","1212212112212211212212211211212211211221":"UUDDUUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","1212212112212211212212211211212212":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","121221211221221121221221121121221211":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","12122121122122112122122112112122121122":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","121221211221221121221221121122":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","121221211221221121221221121122121121":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDD","12122121122122112122122112112212112122":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUD","12122121122122121121":"UUDDUUDDUUUDDDUUDUDD","121221211221221211211221":"UUDDUUUUUDUUUUDDDDDDUDDD","1212212112212212112112212112":"UUDDUUDDUUUDDDUUDUUUUDUDDDDD","12122121122122121121122121121221":"UUDDUUDDUUUDDDUUDUDUUUUDUDDDUDDD","1212212112212212112112212112122112112212":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","1212212112212212112112212112122122":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","121221211221221211211221211212212211":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","1212212112212212112112212112122122112112":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","12122121122122121121122122":"UUDDUUDDUUUDDDUUDUDDUUUDDD","1212212112212212112112212211":"UUDDUUDDUUUDDDUUDUDDUUUDDDUD","1212212112212212112112212211212212":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDD","121221211221221211211221221121221211":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUD","1212212112212212112112212211212212112112":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","12122121122122121121122122112122121122":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUDUD","12122121122122121121122122112122122112":"UUDDUUDDUUUDDDUUDUDDUUUUUUDUDUDUDDDDDD","1212212112212212112112212211212212211211":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","1212212112212212112122":"UUDDUUDDUUUDDDUUDUDDUD","121221211221221211212211":"UUDDUUDDUUUDDDUUDUDDUDUD","1212212112212212112122112112":"UUDDUUDDUUUDDDUUDUDDUDUUUDDD","12122121122122121121221121122121":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDD","1212212112212212112122112112212112112212":"UUDDUUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","1212212112212212112122112112212212":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","121221211221221211212211211221221211":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","1212212112212212112122112112212212112112":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUUUDDD","12122121122122121121221121122122121122":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","121221221121":"UUDDUUDUDUDD","1212212211211212":"UUDDUUDUDUDDUUDD","12122122112112122112":"UUDDUUDUDUUUUDDDUDDD","1212212211211212211211":"UUDDUUDUDUDDUUDDUUUDDD","121221221121121221121122":"UUDDUUDUDUDDUUDDUUUDDDUD","121221221121121221121122121121":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDD","1212212211211212211211221211211221":"UUDDUUDUDUDDUUDDUUUUUUDUDUDUDDDDDD","121221221121121221121122121121122122":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","12122122112112122112112212112112212211":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","12122122112112122112112212112122":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUD","121221221121121221121122121121221221":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","1212212211211212211211221211212212211212":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDD","1212212211211212211211221221":"UUDDUUDUDUDDUUDDUUUDDDUUUDDD","12122122112112122112112212212112":"UUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDD","1212212211211212211211221221211211":"UUDDUUDUDUDDUUDDUUUDDDUDUUUDDUUDDD","121221221121121221121122122121121122":"UUDDUUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUD","121221221121121221121122122121121221":"UUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDUUDDD","12122122112112122121":"UUDDUUDUDUDDUUDDUUDD","121221221121121221211221":"UUDDUUDUDUDDUUUUUDDDUDDD","12122122112112122121122122":"UUDDUUDUDUDDUUDDUUDDUUUDDD","1212212211211212212112212211":"UUDDUUDUDUDDUUDDUUDDUUUDDDUD","12122122112112122121122122112112":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUUDDD","121221221121121221211221221121121221":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUUDDUUDDD","1212212211211212212112212211212212":"UUDDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","12122122112112122121122122112122122112":"UUDDUUDUDUDDUUDDUUDDUUUUUUDUDUDUDDDDDD","1212212211211212212112212211212212211211":"UUDDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDD","12122122112112122121122122121121":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUDUDD","121221221121121221211221221211211221":"UUDDUUDUDUDDUUDDUUUUUDUUUUDDDDDDUDDD","1212212211211212212112212212112112212112":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUDUUUUDUDDDDD","12122122112112212112":"UUDDUUDUDUUUUDUDDDDD","1212212211211221211211":"UUDDUUDUDUDDUUUDDUUDDD","121221221121122121121122":"UUDDUUDUDUDDUUUDDUUDDDUD","1212212211211221211211221221":"UUDDUUDUDUDDUUUDDUUDDDUUUDDD","12122122112112212112112212212112":"UUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","121221221121122121121122122121121221":"UUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","1212212211211221211211221221211221221121":"UUDDUUDUDUDDUUUDDUUDDDUDUUUDUUUDUUDDDDDD","121221221121122121121221":"UUDDUUDUDUDUUUUDUDDDUDDD","121221221121122121121221121121":"UUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","12122122112112212112122112112122":"UUDDUUDUDUDDUUUDDUUUUDUDDDDUDDUD","1212212211211221211212211211212212112212":"UUDDUUDUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","121221221121122121121221121121221221":"UUDDUUDUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","1212212211211221211212211211212212211212":"UUDDUUDUDUDDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","12122122112112212112122122":"UUDDUUDUDUDDUUUDDUUDDUUDDD","1212212211211221211212212211":"UUDDUUDUDUDDUUUDDUUDDUUDDDUD","12122122112112212112122122112112":"UUDDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","121221221121122121121221221121121221":"UUDDUUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","1212212211211221211212212211212212":"UUDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","121221221121122121121221221121221211":"UUDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","12122122112112212112122122112122121122":"UUDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","12122122112122":"UUDDUUDUDUDDUD","12122122112122121121":"UUDDUUDUDUDDUDUUDUDD","121221221121221211211221":"UUDDUUDUUUUUUUDDDDDDUDDD","12122122112122121121122122":"UUDDUUDUDUDDUDUUDUDDUUUDDD","1212212211212212112112212211":"UUDDUUDUDUDDUDUUDUDDUUUDDDUD","1212212211212212112112212211212212":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDD","121221221121221211211221221121221211":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUD","12122122112122121121122122112122121122":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUDUD","12122122112122121121122122112122122112":"UUDDUUDUDUDDUDUUDUDDUUUUUUDUDUDUDDDDDD","1212212211212212112112212211212212211211":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","1212212211212212112112212212112212":"UUDDUUDUDUDDUDUUDUDDUUUDDDUUDUDUDD","12122122112122121121122122121122122112":"UUDDUUDUDUDDUDUUDUDDUUUDDUUUUUDDDDUDDD","1212212211212212112212":"UUDDUUDUDUDDUDUUDUDUDD","12122122112122121122122112":"UUDDUUDUDUDDUUUUUUDDDDUDDD","1212212211212212112212211211":"UUDDUUDUDUDDUDUUDUDUDDUUUDDD","121221221121221211221221121121221121":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDUDD","1212212211212212112212211211212211211221":"UUDDUUDUDUDDUDUUDUDUDDUUUDDUUUUUDDDDUDDD","1212212211212212112212211211212212":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDD","121221221121221211221221121121221211":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUD","12122122112122121122122112112122121122":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUDUD","12122122112122121122122112112122122112":"UUDDUUDUDUDDUDUUDUDUUUUDUUUUDDDDDDUDDD","12122122112122121122122121":"UUDDUUDUDUDDUDUUDUDUDDUUDD","1212212211212212112212212112112212":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDUDUDD","12122122112122121122122121121122122112":"UUDDUUDUDUDDUDUUDUDUUUUDDDUUUUDDDDUDDD","121221221121221211221221211212":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDD","1212212211212212112212212112122112":"UUDDUUDUDUDDUDUUDUDUDDUUUUUDDDUDDD","121221221121221211221221211212211211":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDD","12122122112122121122122121121221121122":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUD","122112112122112112":"UUUUUUDUDUDUDDDDDD","1221121121221121122121":"UUUDUDUUDDUUDUUDUDDDDD","122112112122112112212112112212":"UUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","1221121121221121122121121122122112":"UUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUDDD","12211211212211211221211211221221121221":"UUUDUDUUDDUUDDDUUDUDUDUDUUDUDUUDDDUDDD","1221121121221121122121121122122121":"UUUDUDUUDDUUDDDUUDUUUDDDDUDUDDUUDD","12211211212211211221211211221221211212":"UUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUUUDDDDD","12211211212211211221211212":"UUUDUDUUDDUUDDDUUDUUUDDDDD","1221121121221121122121121221221121":"UUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDD","12211211212211211221211212212211211212":"UUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDDUUDD","12211211212211211221211212212211211221":"UUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDUDDD","122112112122112112212112122122112122":"UUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDDD","122112112122112112212212":"UUUDUDUUDDUUDUUDUDDDDUDD","12211211212211211221221211":"UUUDUDUUDDUUDUUDUDDDDUDDUD","122112112122112112212212112112":"UUUDUDUUDDUUDDUUUDUUDDUUDDDDDD","1221121121221121122122121121122121":"UUUDUDUUDDUUDDDUUDUUUUUUDDDDUDDDDD","12211211212211211221221211211221211212":"UUUDUDUUDDUUDDDUUDUDUUUUDUDUUDDDDDDUDD","1221121121221121122122121121221121":"UUUDUDUUDDUUDDDUUDUDUUDDUUUUDDDDDD","12211211212211211221221211212211211212":"UUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDUUDDDDD","12211211212211211221221211212211211221":"UUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDDUDUDDD","12211211212212112212":"UUUDUDUUDDUUUUDDDDDD","122112112122121122122112":"UUUDUDUUDDUUDUDUDDUDUDDD","12211211212212112212211211":"UUUDUDUUDDUUDUDUDDUDUDDDUD","1221121121221211221221121121221121":"UUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDUDD","12211211212212112212211211212211211221":"UUUDUDUUDDUUDUDUDDUDUDDDUUUUUUDDDDUDDD","12211211212212112212211211212212":"UUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDD","122112112122121122122112112122122112":"UUUDUDUUDDUUUUDDDDUUUDUUUUDDDDDDUDDD","1221121121221211221221121121221221121221":"UUUDUDUUDDUUDUDUDDUDUDDDUDUUDUUUUDUDDDDD","1221121121221211221221121221":"UUUDUDUUDDUUDUDUDDUDUDDUUDDD","122112112122121122122112122122":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","12211211212212112212211212212211":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","122112112122121122122112122122112112":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","1221121121221211221221121221221121121221":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDUUDDD","1221121121221211221221121221221121122121":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDDUUDD","122112112122121122122121":"UUUDUDUUDDUUDUDUDUUDDDDD","12211211212212112212212112112212":"UUUDUDUUDDUUDUDUDDUDUUUDDDDUDUDD","1221121121221211221221211211221211":"UUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDDD","1221121121221211221221211211221211212212":"UUUDUDUUDDUUDUDUDDUDUDUDUDUUDUDUDDDUDUDD","122112112122121122122121121122122112":"UUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDUDDD","1221121121221211221221211211221221121221":"UUUDUDUUDDUUDUDUDDUDUDUDUDUUDUDUUDDDUDDD","122112112122122112112212":"UUUDUUUUDUDUDDUDUUDDDDDD","12211211212212211211221211":"UUUDUDUUUUDUDUUDDDDUDDUDDD","122112112122122112112212112112":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDD","122112112122122112112212112112212212":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDD","12211211212212211211221211211221221211":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDDUD","1221121121221221121122121121122122121122":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDDUDUD","1221121121221221121122121121221121":"UUUDUDUUDUUUUUUDDUDDDDDDUUUUDDDDDD","12211211212212211211221211212211211212":"UUUDUDUUDDUUUUUDDDUUDUDDUUUUDUDDDDDDDD","12211211212212211211221211212212":"UUUDUDUUUUDUDUUDDDDUDDUDDDUUDUDD","122112112122122112112212112122122112":"UUUDUDUUDUUUUUUDDUDDDDUUDUDUDDDDUDDD","1221121121221221121122121121221221121221":"UUUDUDUUDDUUUUUDDDUUDUDDUUDDUUDDUDDDUDDD","12211211212212211212":"UUUDUUUUUUDDDDUDDDDD","122112112122122112122121":"UUUDUDUUUUDUDUUDDDDDDUDD","12211211212212211212212112112212":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","122112112122122112122121121122122112":"UUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","1221121121221221121221211211221221121221":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUUUUDUDDDDD","122112112122122112122121121122122121":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDDUUDD","1221121121221221121221211211221221211221":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUUUUDDDUDDD","1221121121221221121221211221":"UUUDUUUUUUDDDDUDDDUUUDDDUDDD","122112112122122112122121122122":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","12211211212212211212212112212211":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","122112112122122112122121122122112112":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","1221121121221221121221211221221121121221":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDUUDDD","122112112122122112122121122122121121":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDD","12211211212212211212212112212212112122":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDDUD","1221121121221221121221211221221211212211":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDDUDUD","12211211221211":"UUUDUUUUDDDDDD","122112112212112112":"UUUDUUUUDDDDDUUDDD","12211211221211211221221121":"UUUDUDUUDUDUDDUUUDUUDDDDDD","1221121122121121122122112122":"UUUDUDUUDUDUDDDUUDUUUUDDDDDD","1221121122121121122122112122121121":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDD","12211211221211211221221121221211211221":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDUUDDUDUDDD","1221121122121121122122112122121121122122":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDDUUUDDD","122112112212112112212211212212112212":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDUDD","1221121122121121122122112122121122122121":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDUDDUUDD","122112112212112112212212":"UUUDUDUUDUDUDUUDUDDDDUDD","12211211221211211221221211":"UUUDUDUUDUDUDUUDUDDDDUDDUD","1221121122121121122122121121221121":"UUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","12211211221211211221221211212211211212":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDUUDDDDD","12211211221211211221221211212211211221":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDDUDUDDD","1221121122121121122122121121221121122122":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDDUDUDDDUD","1221121122121121122122121122":"UUUDUDUUDUDUDDUUUDDUDUDUDDDD","12211211221211211221221211221221":"UUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","12211211221211211221221211221221121121":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDUDD","1221121122121121122122121122122112112122":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDUDDUD","122112112212112112212212112212211212":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDD","1221121122121121122122121122122112122121":"UUUDUDUUDUDUDDDUUDUDUUDDUUDDDUUDUUUDDDDD","1221121122121121221121":"UUUDUDUUDUDUDDDUDUDUDD","12211211221211212211211212":"UUUDUDUUDUDUDDDUDUDUDDUUDD","122112112212112122112112122121":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","1221121122121121221121121221211221":"UUUDUDUUDUDUDDDUDUDUDDUUUUUDDDUDDD","122112112212112122112112122121122122":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDD","12211211221211212211211212212112212211":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDDUD","1221121122121121221121121221221121":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDD","12211211221211212211211212212211211221":"UUUDUDUUDUDUDDDUDUDUUUUDDDUUUUDDDDUDDD","122112112212112122112112122122112122":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDDUD","12211211221211212212":"UUUDUDUUDUDUDDDUDUDD","122112112212112122122112":"UUUDUDUUDUDUDDUUDDUDUDDD","12211211221211212212211211":"UUUDUDUUDUDUDDDUDUDDUUUDDD","1221121122121121221221121121221121":"UUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","12211211221211212212211211212211211221":"UUUDUDUUDUDUDDDUDUDDUUUDDUUUUUDDDDUDDD","1221121122121121221221121121221121122122":"UUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDDUUUDDD","1221121122121121221221121122":"UUUDUDUUDUDUDDDUDUDDUUUDDDUD","1221121122121121221221121122121121":"UUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDD","12211211221211212212211211221211211221":"UUUDUDUUDUDUDDDUDUDDUUUUUUDUDUDUDDDDDD","1221121122121121221221121122121121122122":"UUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDDUUUDDD","1221121122121121221221121221":"UUUDUDUUDUDUDDDUDUUUUDUDDDDD","12211211221211212212211212212112":"UUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","1221121122121121221221121221211221221121":"UUUDUDUUDUDUDDDUDUDDUUUDDUUDUUUDUUDDDDDD","12211211221211212212211212212112212212":"UUUDUDUUDUDUDDDUDUDDUUUDDUUUUDUDDDDUDD","1221121122121121221221121221211221221211":"UUUDUDUUDUDUDDDUDUDDUUUDDUUUUDUDDDDUDDUD","122112112212212112112212":"UUUDUUUUDDDDUUUDDDDUDUDD","12211211221221211211221211":"UUUDUDUUDUDUUUUDDDUUDDDDDD","1221121122122121121122121121221121":"UUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDD","12211211221221211211221211212211211212":"UUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDDUUDD","12211211221221211211221211212211211221":"UUUDUDUUDUDUUDUDUDUUDDUDDDUUUUDDDDUDDD","1221121122122121121122121121221121122122":"UUUDUDUUDUDUUDUDUDUUDDUDDDUUUUDDDDUDDDUD","12211211221221211211221211212212":"UUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDD","122112112212212112112212112122122112":"UUUDUDUUDUUUUUUDDUDUDUDDUUDDDDDDUDDD","12211211221221211211221211212212211211":"UUUDUDUUDUDUUDUDUDUUDDUDDDUDUUDDDUUDDD","1221121122122121121122121121221221121122":"UUUDUDUUDUDUUDUDUDUUDDUDDDUDUUDDDUUDDDUD","12211211221221211212":"UUUDUUUUDDDDUUUDDDDD","122112112212212112122112":"UUUDUUUUDDDDUDUDUDUDUDDD","12211211221221211212211211":"UUUDUDUUDUDUUUUDDDUDDDUDDD","12211211221221211212211211212212":"UUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","122112112212212112122112112122122112":"UUUDUDUUUUUDUUUDDUDDDDUUUUDDDDDDUDDD","12211211221221211212211211212212211211":"UUUDUDUUDUDUUDUDUDUDDUUDDDUDUUDDDUUDDD","1221121122122121121221121121221221121122":"UUUDUDUUDUDUUDUDUDUDDUUDDDUDUUDDDUUDDDUD","1221121122122121121221121121221221121221":"UUUDUDUUDUDUUUUDDDUDDDUDDDUUDUUUUDUDDDDD","1221121122122121121221121122":"UUUDUDUUDUDUUUUDDDUDDDUDDDUD","1221121122122121121221121122121121":"UUUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","12211211221221211212211211221211211221":"UUUDUDUUDUDUUUUDDDUDDDUUUUDUDUDUDDDDDD","1221121122122121121221121122121121122122":"UUUDUDUUDUDUUDUDUDUDDUUDDUUUUUDDUDDDDDDD","12211211221221211221":"UUUDUUUUDDDDUDUDUDDD","1221121122122121122122":"UUUDUDUUUUUDUDUDDDDDDD","122112112212212112212211":"UUUDUDUUDUDUUDUDUDDUDDDD","122112112212212112212211212212":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","12211211221221211221221121221211":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","122112112212212112212211212212112112":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","1221121122122121122122112122122112":"UUUDUDUUDUDUUUUDDDDUUUUUDDDUDDDDDD","122112112212212112212211212212211211":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","12211211221221211221221121221221121122":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDDUD","122112122121":"UUUDUUUDDDDD","12211212212112112212":"UUUDUDUDUUUDDDDUDUDD","1221121221211211221211":"UUUDUDUDUDUDUUUUDDDDDD","122112122121121122121121221121":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","1221121221211211221211212211211212":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDD","12211212212112112212112122112112122121":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDDUUDD","1221121221211211221211212211211221":"UUUDUDUDUDUDUUUUDDDDDUUUUUDDDDUDDD","122112122121121122121121221121122122":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUUDDD","122112122121121122122112":"UUUDUDUDUDUDUUUUDDDDUDDD","1221121221211211221221121221":"UUUDUDUDUDUDUDUUDUDUUDDDUDDD","12211212212112112212211212212112":"UUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDD","12211212212112112212211212212112212212":"UUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","1221121221211211221221121221211221221211":"UUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","122112122121121122122112122122":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","12211212212112112212211212212211":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","122112122121121122122112122122112112":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDD","1221121221211211221221121221221121121221":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDUUDDD","122112122121121122122121":"UUUDUDUDUUUDDDDUDUDDUUDD","1221121221211211221221211221":"UUUDUDUDUDUDUUUUDDDDUDUDUDDD","122112122121121122122121122122":"UUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","12211212212112112212212112212211":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","122112122121121122122121122122112112":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","1221121221211211221221211221221121121221":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","12211212212112112212212112212211212212":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","1221121221211211221221211221221121221211":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","1221121221211221":"UUUDUDUDUDUDUDDD","122112122121122122":"UUUDUDUDUDUDUDDDUD","12211212212112212211":"UUUDUDUDUDUDUDDDUDUD","122112122121122122112112":"UUUDUDUDUDUDUDDDUDUUUDDD","1221121221211221221121121221":"UUUDUDUDUDUDUDDDUDUUUDDUUDDD","122112122121122122112112122112112212":"UUUDUDUDUDUDUDDDUDUDUUUDUUUDUUDDDDDD","12211212212112212211211212211211221211":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDUUUUDDDDDD","12211212212112212211211212212112":"UUUDUDUDUDUDUDDDUDUUUDDUUDDUUDDD","12211212212112212211211212212112212212":"UUUDUDUDUDUDUDDDUDUDUUUDDUUUUDUDDDDUDD","1221121221211221221121121221211221221211":"UUUDUDUDUDUDUDDDUDUDUUUDDUUUUDUDDDDUDDUD","122112122121122122112112122122":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","12211212212112212211211212212211":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUD","12211212212112212211211212212211212212":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUDUUDUDD","1221121221211221221121121221221121221211":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUDUUDUDDUD","122112122121122122121121":"UUUDUDUDUDUDUDDDUDUUDUDD","1221121221211221221211211221":"UUUDUUUDDDUUUDUUUUDDDDDDUDDD","12211212212112212212112112212112":"UUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","122112122121122122121121122121121221":"UUUDUDUDUDUDUDDDUDUUDUDUUUUDUDDDUDDD","12211212212112212212112112212112122122":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDUUDDUUDDD","1221121221211221221211211221211212212211":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDUUDDUUDDDUD","122112122121122122121121122122":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","12211212212112212212112112212211":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","12211212212112212212112112212211212212":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUDUUDUDD","1221121221211221221211211221221121221211":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUDUUDUDDUD","12211212212112212212112122":"UUUDUDUDUDUDUDDDUDUUDUDDUD","1221121221211221221211212211":"UUUDUDUDUDUDUDDDUDUUDUDDUDUD","12211212212112212212112122112112":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","122112122121122122121121221121122121":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDD","12211212212112212212112122112112212212":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDUDD","1221121221211221221211212211211221221211":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDUDDUD","1221121221221121":"UUUDUUUDDDDUDUDD","12211212212211211212":"UUUDUUUDDDDUDUDDUUDD","122112122122112112122112":"UUUDUDUDUUUUDDDDUDUDUDDD","12211212212211211212211211":"UUUDUDUDUDUUUUUDUDUDDDDDDD","1221121221221121121221121122":"UUUDUDUDUDUUDUDUUDUDUDDUDDDD","1221121221221121121221121122121121":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","122112122122112112122112112212112122":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","1221121221221121121221121122121121221221":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","12211212212211211212211211221221":"UUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","122112122122112112122112112212212112":"UUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","12211212212211211212211211221221211211":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUUDDUUDDD","1221121221221121121221121122122121121122":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUUDDUUDDDUD","1221121221221121121221121122122121121221":"UUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDUUDDD","122112122122112112122121":"UUUDUDUDUUUUDDDDUUUDDDDD","1221121221221121121221211221":"UUUDUDUDUUUUDDDDUDUDUDUDUDDD","122112122122112112122121122122":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","12211212212211211212212112212211":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","122112122122112112122121122122112112":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDD","1221121221221121121221211221221121121221":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDUUDDD","12211212212211211212212112212211212212":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","122112122122112112122121122122121121":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","1221121221221121121221211221221211211221":"UUUDUDUDUDUUUUUDUUUDDUDDDDUUUUDDDDDDUDDD","12211212212211211221":"UUUDUDUDUUUUDDDDUDDD","122112122122112112212112":"UUUDUDUDUDUUDUDUUDDDUDDD","1221121221221121122121121221":"UUUDUDUDUDUUDUDUUDDDUDDUUDDD","1221121221221121122121121221121121":"UUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","122112122122112112212112122112112122":"UUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","1221121221221121122121121221121121221221":"UUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUUUDDD","122112122122112112212112122122":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","12211212212211211221211212212211":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUD","122112122122112112212112122122112112":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDD","1221121221221121122121121221221121121221":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDUUDDD","12211212212211211221211212212211212212":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUDUUDUDD","1221121221221121122121121221221121221211":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUDUUDUDDUD","1221211211":"UUUDDUUDDD","122121121122":"UUUDDUUDDDUD","122121121122121121":"UUUDDUUDDDUDUUDUDD","12212112112212112122":"UUUDDUUDDDUDUUDUDDUD","1221211211221211212211":"UUUDDUUDDDUDUUDUDDUDUD","12212112112212112122112112":"UUUDDUUDDDUDUUDUDDUDUUUDDD","122121121122121121221121121221":"UUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","1221211211221211212211211212212112":"UUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","12212112112212112122112112122122":"UUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDD","1221211211221211212211211212212211":"UUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","12212112112212112122112112122122112112":"UUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","12212112112212112122112112212212":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","1221211211221211212211211221221211":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","12212112112212112122112112212212112112":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","122121121122121121221121122122121122":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","1221211211221211212211211221221211221221":"UUUDDUUDDDUDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","122121121122121121221221":"UUUDDUUDDDUDUUDUDDUUUDDD","122121121122121121221221121121":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","12212112112212112122122112112122":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUD","1221211211221211212212211211212211":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","12212112112212112122122112112122112112":"UUUDDUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","12212112112212112122122112112212":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","1221211211221211212212211211221211":"UUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","12212112112212112122122112112212112112":"UUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","1221211211221221":"UUUDDUUDDDUUUDDD","12212112112212211212":"UUUDDUUDDDUUUDDDUUDD","122121121122122112122121":"UUUDDUUDDDUDUUUDUUUDDDDD","12212112112212211212212112112212":"UUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","1221211211221221121221211211221211":"UUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","122121121122122112122121121122122121":"UUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDDUUDD","1221211211221221121221211211221221211221":"UUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","1221211211221221121221211221":"UUUDDUUDDDUDUUUDUDUDUDUDUDDD","122121121122122112122121122122":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","122121121122122112122121122122121121":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","1221211211221221121221211221221211211221":"UUUDDUUDDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","12212112112212211212212112212212112122":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","1221211211221221121221211221221211212211":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","1221211211221221121221221121":"UUUDDUUDDDUDUUUDUUUDDDDUDUDD","12212112112212211212212211211212":"UUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","122121121122122112122122112112122112":"UUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","12212112112212211212212211211212211211":"UUUDDUUDDDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","1221211211221221121221221121121221121122":"UUUDDUUDDDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","122121121122122112122122112112122121":"UUUDDUUDDDUDUUUDUDUDUUUUDDDDUUUDDDDD","1221211211221221121221221121121221211221":"UUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","12212112112212212112":"UUUDDUUDDDUUUDDUUDDD","122121121122122121121221":"UUUDDUUDDDUUUDDUUDDUUDDD","122121121122122121121221121121":"UUUDDUUDDDUDUUUDDUUUUDUDDDDUDD","12212112112212212112122112112122":"UUUDDUUDDDUDUUUDDUUUUDUDDDDUDDUD","122121121122122121121221121121221221":"UUUDDUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","1221211211221221211212211211212212211212":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","12212112112212212112122112112212":"UUUDDUUDDDUDUUUDDUUDUUUDUUDDDDDD","1221211211221221211212211211221211":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUDDDDDD","12212112112212212112122112112212112112":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","122121121122122121121221121122122121":"UUUDDUUDDDUDUUUDDUUDUUUDDUDUDUUDDDDD","1221211211221221211212211211221221211221":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","1221211211221221211221221121":"UUUDDUUDDDUDUUUDUUUDUUDDDDDD","12212112112212212112212211211212":"UUUDDUUDDDUDUUUDUUUDDUDUDUUDDDDD","122121121122122121122122112112122121":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDD","1221211211221221211221221121121221211221":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","1221211211221221211221221121121221221121":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","122121121122122121122122112122":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","122121121122122121122122112122121121":"UUUDDUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","1221211211221221211221221121221211211221":"UUUDDUUDDDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","1221211211221221211221221121221221":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","122121121221121121":"UUUDDUUUUDUDDDDUDD","12212112122112112122":"UUUDDUUUUDUDDDDUDDUD","1221211212211211212212112212":"UUUDDUUDDUUDUDUUDDUUUUDDDDDD","12212112122112112122121122122112":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","1221211212211211212212112212211211":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUD","1221211212211211212212112212211211212212":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDD","122121121221121121221211221221121221":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDUUDDD","12212112122112112122121122122112122122":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","1221211212211211212212112212211212212211":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","122121121221121121221221":"UUUDDUUDUUUDUUDDUUDDDDDD","12212112122112112122122112112212":"UUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","1221211212211211212212211211221211":"UUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","12212112122112112122122112112212112112":"UUUDDUUDDUUDUDUUDDUUDUUDUDUUDDUDDDUDDD","1221211212211211212212211211221211212212":"UUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDDUUDUDD","1221211212211211212212211212":"UUUDDUUDDUUDUUUUUUDDDDUDDDDD","12212112122112112122122112122121":"UUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","1221211212211211212212211212212112112212":"UUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","122121121221121121221221121221211221":"UUUDDUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","12212112122112112122122112122121122122":"UUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","1221211212211211212212211212212112212211":"UUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","12212112122112112212":"UUUDDUUDUUUDUUDDDDDD","1221211212211211221211":"UUUDDUUDDUUDUUUUDDDDDD","12212112122112112212112112":"UUUDDUUDDUUDUUUUDDDDDUUDDD","1221211212211211221211211221221121":"UUUDDUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","122121121221121122121121122122112122":"UUUDDUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","12212112122112112212112112212212":"UUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","1221211212211211221211211221221211":"UUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","122121121221121122121121122122121122":"UUUDDUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","1221211212211211221211211221221211221221":"UUUDDUUDDUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","122121121221121122122121":"UUUDDUUDUUUDDUDUDUUDDDDD","12212112122112112212212112112212":"UUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","1221211212211211221221211211221211":"UUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","1221211212211211221221211211221211212212":"UUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDD","1221211212211211221221211212":"UUUDDUUDDUUDUUUUDDDDUUUDDDDD","12212112122112112212212112122112":"UUUDDUUDDUUDUUUUDDDDUDUDUDUDUDDD","1221211212211211221221211212211211":"UUUDDUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","1221211212211211221221211212211211212212":"UUUDDUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","1221211212211211221221211221":"UUUDDUUDDUUDUUUUDDDDUDUDUDDD","122121121221121122122121122122":"UUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","12212112122112112212212112212211":"UUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","12212112122112112212212112212211212212":"UUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","1221211212211211221221211221221121221211":"UUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","12212112122122":"UUUDDUUDDUUDDD","1221211212212211":"UUUDDUUDDUUDDDUD","12212112122122112112":"UUUDDUUDDUUDDDUUUDDD","122121121221221121121221":"UUUDDUUDDUUDDDUUUDDUUDDD","12212112122122112112122112112212":"UUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","1221211212212211211212211211221211":"UUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","12212112122122112112122112112212112112":"UUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","1221211212212211211212211211221211212212":"UUUDDUUDDUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","122121121221221121121221121122122121":"UUUDDUUDDUUDDDUDUUUDUUUDDUDUDUUDDDDD","1221211212212211211212211211221221211212":"UUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDD","122121121221221121122121":"UUUDDUUDDUUDDDUUUDDDUUDD","12212112122122112112212112112212":"UUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","122121121221221121122121121122122121":"UUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","1221211212212211211221211211221221211212":"UUUDDUUDDUUDDDUDUUUDUDUDUUUUDDDDUUUDDDDD","1221211212212211211221211211221221211221":"UUUDDUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","1221211212212211211221211212":"UUUDDUUDDUUDDDUDUUUDUUUDDDDD","12212112122122112112212112122112":"UUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDD","1221211212212211211221211212211211":"UUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","1221211212212211211221211212211211212212":"UUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","1221211212212211212212":"UUUDDUUDDUUDDDUDUUDUDD","122121121221221121221211":"UUUDDUUDDUUDDDUDUUDUDDUD","12212112122122112122121122":"UUUDDUUDDUUDDDUDUUDUDDUDUD","122121121221221121221211221221":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDD","122121121221221121221211221221121121":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","12212112122122112122121122122112112122":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","1221211212212211212212112212212112":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","122121121221221121221211221221211211":"UUUDDUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDD","12212112122122112122121122122121121122":"UUUDDUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","12212112122122112122121122122121121221":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","1221211221221121":"UUUDUUUDUUDDDDDD","12212112212211211212":"UUUDUUUDDUDUDUUDDDDD","122121122122112112122112":"UUUDDUUDUUUUDDDDUDUDUDDD","12212112212211211212211211":"UUUDDUUDUDUUUUUDUDUDDDDDDD","1221211221221121121221121122":"UUUDDUUDUDUUDUDUUDUDUDDUDDDD","1221211221221121121221121122121121":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","12212112212211211212211211221211211221":"UUUDDUUDUDUUDUDUUUUDDDDUUUUUDDDUDDDDDD","1221211221221121121221121122121121122122":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","122121122122112112122112112212112122":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","1221211221221121121221121122121121221221":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","122121122122112112122121":"UUUDDUUDUUUUDDDDUUUDDDDD","1221211221221121121221211221":"UUUDDUUDUUUUDDDDUDUDUDUDUDDD","122121122122112112122121122122":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","12212112212211211212212112212211":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","12212112212211211212212112212211212212":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","122121122122112112122121122122121121":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","1221211221221121121221211221221211211221":"UUUDDUUDUDUUUUUDUUUDDUDDDDUUUUDDDDDDUDDD","1221211221221121121221221121":"UUUDDUUDUUUUDDDDUUUDDDDUDUDD","122121122122112112122122112122":"UUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","122121122122112112122122112122121121":"UUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDD","1221211221221121121221221121221211211221":"UUUDDUUDUDUUDUUUUUUDDUDUDUDDUUDDDDDDUDDD","12212112212211211212212211212212112212":"UUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDD","122121122122112122":"UUUDDUUDUUUUDDDDDD","122121122122112122121121":"UUUDDUUDUDUUDUDUDDDUDUDD","1221211221221121221211211221":"UUUDDUUDUDUUDUDUDDUUDDUDUDDD","12212112212211212212112112212112":"UUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","122121122122112122121121122121121221":"UUUDDUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","122121122122112122121121122122":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","12212112212211212212112112212211":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","12212112212211212212112112212211212212":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDD","12212112212211212212112112212212112212":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","1221211221221121221221":"UUUDDUUDUUUUDDDDDUUDDD","1221211221221121221221121121":"UUUDDUUDUDUUDUDUDUUDUDDDDUDD","122121122122112122122112112122":"UUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","12212112212211212212211211212211":"UUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","122121122122112122122112112122112112":"UUUDDUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","12212112212211212212211211212212112212":"UUUDDUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","122121122122112122122112112212":"UUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","12212112212211212212211211221211":"UUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","1221211221221121221221121122121121221121":"UUUDDUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDUDD","12212112212211212212211211221211212212":"UUUDDUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDD","12212112212212":"UUUUUDUDDDDUDD","1221211221221211":"UUUUUDUDDDDUDDUD","12212112212212112112":"UUUDUUUDUUDDUUDDDDDD","122121122122121121122121":"UUUDDUUDUUUUUUDDDDUDDDDD","1221211221221211211221211212":"UUUDDUUDUDUUUUDUDUUDDDDDDUDD","12212112212212112112212112122112":"UUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","1221211221221211211221211212211211":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","122121122122121121122121121221121122":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","1221211221221211211221211212211211221221":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","122121122122121121122121121221221121":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","1221211221221211211221211212212211211212":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDDUUDD","1221211221221211211221211212212211211221":"UUUDDUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","1221211221221211211221221121":"UUUDDUUDUUUUDUDUDDUDUUDDDDDD","122121122122121121122122112122":"UUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","122121122122121121122122112122121121":"UUUDDUUDUDUUUUDUDUUDDDDUDDUDDDUUDUDD","1221211221221211211221221121221211211221":"UUUDDUUDUDUUDUUUUUUDDUDDDDUUDUDUDDDDUDDD","12212112212212112112212211212212112212":"UUUDDUUDUDUUDUUUUUUDDUDDDDDDUUUUDDDDDD","1221211221221211211221221121221221":"UUUDDUUDUDUUDDUUDUUDUDUUDDUDDDUDDD","1221211221221211211221221121221221121121":"UUUDDUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDD","122121122122121121221121":"UUUDDUUDUDUUDDUUUUDDDDDD","1221211221221211212211211221":"UUUDDUUDUDUUDDUUDUDUDDUDUDDD","12212112212212112122112112212112":"UUUDDUUDUDUUDDUUDUDUDDUDUDDUUDDD","1221211221221211212211211221211211":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","122121122122121121221121122121121122":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","1221211221221211212211211221211211221221":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","122121122122121121221121122122":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUD","122121122122121121221121122122121121":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDD","1221211221221211212211211221221211211221":"UUUDDUUDUDUUDDUUUUDDDDUUUDUUUUDDDDDDUDDD","12212112212212112122112112212212112212":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDUDD","122122":"UUUDDD","12212211":"UUUDDDUD","122122112112":"UUUDDDUUUDDD","1221221121121221":"UUUDDDUUUDDUUDDD","122122112112122112112212":"UUUDDDUDUUUDUUUDUUDDDDDD","12212211211212211211221211":"UUUDDDUDUUUDDUUDUUUUDDDDDD","122122112112122112112212112112":"UUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","12212211211212211211221211211221221121":"UUUDDDUDUUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","1221221121121221121122121121122122112122":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","122122112112122112112212112112212212":"UUUDDDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","12212211211212211211221211211221221211":"UUUDDDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","12212211211212211211221211212212":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","122122112112122112112212112122122112":"UUUDDDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","12212211211212211211221211212212211211":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","1221221121121221121122121121221221121122":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","1221221121121221121122121121221221121221":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","1221221121121221121122122121":"UUUDDDUDUUUDUUUDDUDUDUUDDDDD","122122112112122112112212212112112212":"UUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","12212211211212211211221221211211221211":"UUUDDDUDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","12212211211212211211221221211212":"UUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDD","122122112112122112112212212112122112":"UUUDDDUDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","12212211211212211211221221211212211211":"UUUDDDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","1221221121121221121122122121121221121122":"UUUDDDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","12212211211212212112":"UUUDDDUUUDDUUDDUUDDD","1221221121121221211221221121":"UUUDDDUDUUUDDUUDUUUDUUDDDDDD","12212211211212212112212211211212":"UUUDDDUDUUUDDUUDUUUDDUDUDUUDDDDD","122122112112122121122122112112122112":"UUUDDDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","12212211211212212112212211211212211211":"UUUDDDUDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","1221221121121221211221221121121221121122":"UUUDDDUDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","122122112112122121122122112122":"UUUDDDUDUUUDDUUDDUUDUUUUDDDDDD","1221221121121221211221221121221221":"UUUDDDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","1221221121121221211221221121221221121121":"UUUDDDUDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","12212211211212212112212212":"UUUDDDUDUUUDDUUUUDUDDDDUDD","1221221121121221211221221211":"UUUDDDUDUUUDDUUUUDUDDDDUDDUD","12212211211212212112212212112112":"UUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","122122112112122121122122121121122121":"UUUDDDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","1221221121121221211221221211211221211212":"UUUDDDUDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","1221221121121221211221221211211221221121":"UUUDDDUDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","122122112112122122":"UUUDDDUDUUUDDUUDDD","12212211211212212211":"UUUDDDUDUUUDDUUDDDUD","12212211211212212211212212":"UUUDDDUDUUUDDUUDDDUDUUDUDD","1221221121121221221121221211":"UUUDDDUDUUUDDUUDDDUDUUDUDDUD","12212211211212212211212212112112":"UUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDD","1221221121121221221121221211211221221121":"UUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","122122112112122122112122121122":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUD","1221221121121221221121221211221221":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","1221221121121221221121221211221221121121":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","12212211211212212211212212112212212112":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","1221221121122121":"UUUDDDUUUDDDUUDD","122122112112212112112212":"UUUDDDUDUUUDUUUDDDDUDUDD","1221221121122121121122122121":"UUUDDDUDUUUDUUUDDDDUDUDDUUDD","12212211211221211211221221211212":"UUUDDDUDUUUDUDUDUUUUDDDDUUUDDDDD","122122112112212112112212212112122112":"UUUDDDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","12212211211221211211221221211212211211":"UUUDDDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","1221221121122121121122122121121221121122":"UUUDDDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","12212211211221211211221221211221":"UUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","1221221121122121121122122121122122":"UUUDDDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","122122112112212112112212212112212211":"UUUDDDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","1221221121122121121122122121122122112112":"UUUDDDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","12212211211221211212":"UUUDDDUDUUUDUUUDDDDD","122122112112212112122112":"UUUDDDUDUUUDUDUDUDUDUDDD","12212211211221211212211211":"UUUDDDUDUUUDUDUDUDUDUDDDUD","12212211211221211212211211212212":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","1221221121122121121221121121221211":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","122122112112212112122112112122121122":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","1221221121122121121221121121221211221221":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","122122112112212112122112112122122112":"UUUDDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","12212211211221211212211211212212211211":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","1221221121122121121221121121221221121122":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","1221221121122121121221121121221221121221":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","1221221121122121121221221121":"UUUDDDUDUUUDUDUDUUUDDDDUDUDD","12212211211221211212212211211212":"UUUDDDUDUUUDUDUDUUUDDDDUDUDDUUDD","122122112112212112122122112112122112":"UUUDDDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","12212211211221211212212211211212211211":"UUUDDDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","1221221121122121121221221121121221121122":"UUUDDDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","122122112112212112122122112122":"UUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","12212211211221211212212211212212112212":"UUUDDDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","12212211212212":"UUUDDDUDUUDUDD","1221221121221211":"UUUDDDUDUUDUDDUD","12212211212212112112":"UUUDDDUDUUDUDDUUUDDD","122122112122121121122121":"UUUDDDUDUUDUDDUUUDDDUUDD","1221221121221211211221211212":"UUUDDDUDUUDUDDUDUUUDUUUDDDDD","12212211212212112112212112122112":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","1221221121221211211221211212211211":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","1221221121221211211221211212211211212212":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","122122112122121121122121121221121122":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUD","1221221121221211211221211212211211221221":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","1221221121221211211221221121":"UUUDDDUDUUDUDDUUUDDDUUDUDUDD","122122112122121121122122112122":"UUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","12212211212212112112212211212212112212":"UUUDDDUDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","1221221121221211211221221121221221":"UUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","1221221121221211211221221121221221121121":"UUUDDDUDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","12212211212212112112212212":"UUUDDDUDUUDUDDUUUDDDUUDUDD","1221221121221211211221221211":"UUUDDDUDUUDUDDUUUDDDUUDUDDUD","122122112122121121122122121122":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","1221221121221211211221221211221221":"UUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","1221221121221211211221221211221221121121":"UUUDDDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","12212211212212112112212212112212211212":"UUUDDDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","122122112122121122":"UUUDDDUDUUDUDDUDUD","1221221121221211221221":"UUUDDDUDUUDUDDUDUUUDDD","1221221121221211221221121121":"UUUDDDUDUUDUDDUDUUUDDDUUDUDD","122122112122121122122112112122":"UUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","12212211212212112212211211212211":"UUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","122122112122121122122112112122112112":"UUUDDDUDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","1221221121221211221221121121221121122121":"UUUDDDUDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","12212211212212112212211211212212112212":"UUUDDDUDUUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","1221221121221211221221121121221221":"UUUDDDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","12212211212212112212211211212212211212":"UUUDDDUDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","12212211212212112212212112":"UUUDDDUDUUDUDDUDUUUDDUUDDD","1221221121221211221221211211":"UUUDDDUDUUDUDDUDUDUUUDDUUDDD","122122112122121122122121121122":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","122122112122121122122121121122121121":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","12212211212212112212212112112212112122":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","1221221121221211221221211211221221":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","12212211212212112212212112112212211212":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","122122112122121122122121121221":"UUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","12212211212212112212212112122112112212":"UUUDDDUDUUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","1221221121221211221221211212211211221211":"UUUDDDUDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","122122112122122112":"UUUUUUDUDUDUDDDDDD","12212211212212211211":"UUUDDDUDUUDUDDUUUDDD","1221221121221221121121221121":"UUUDDDUDUUDUDDUUUDDDUUDUDUDD","12212211212212211211212211211221":"UUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","122122112122122112112122112112212112":"UUUDDDUDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","1221221121221221121121221121122121121221":"UUUDDDUDUUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","1221221121221221121121221121122122":"UUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","1221221121221221121121221121122122121121":"UUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","12212211212212211211212212":"UUUDDDUDUUDUDDUUUDDDUUDUDD","1221221121221221121121221211":"UUUDDDUDUUDUDDUUUDDDUUDUDDUD","122122112122122112112122121122":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","1221221121221221121121221211221221":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","1221221121221221121121221211221221121121":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","12212211212212211211212212112212211212":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","12212211212212211211212212112212212112":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","1221221121221221121121221211221221211211":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","1221221121221221121122":"UUUDDDUDUUDUDDUUUDDDUD","1221221121221221121122121121":"UUUDDDUDUUDUDDUUUDDDUDUUDUDD","122122112122122112112212112122":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUD","12212211212212211211221211212211":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUD","122122112122122112112212112122112112":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","1221221121221221121122121121221121121221":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","1221221121221221121122121121221221":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","1221221121221221121122121121221221121121":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","12212211212212211211221211212212211212":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","122122121121":"UUUDDDUUDUDD","12212212112112212112":"UUUDDDUUDUUUUDUDDDDD","122122121121122121121221":"UUUDDDUUDUDUUUUDUDDDUDDD","122122121121122121121221121121":"UUUDDDUUDUDDUUUDDUUUUDUDDDDUDD","12212212112112212112122112112122":"UUUDDDUUDUDDUUUDDUUUUDUDDDDUDDUD","1221221211211221211212211211212212112212":"UUUDDDUUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","12212212112112212112122112112212":"UUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","122122121121122121121221121122122121":"UUUDDDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","1221221211211221211212211211221221211212":"UUUDDDUUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDD","1221221211211221211212211211221221211221":"UUUDDDUUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","12212212112112212112122122":"UUUDDDUUDUDDUUUDDUUDDUUDDD","1221221211211221211212212211":"UUUDDDUUDUDDUUUDDUUDDUUDDDUD","12212212112112212112122122112112":"UUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","122122121121122121121221221121121221":"UUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","122122121121122121121221221121122121":"UUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","1221221211211221211212212211211221211212":"UUUDDDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDD","122122121121122122":"UUUDDDUUDUDDUUUDDD","12212212112112212211":"UUUDDDUUDUDDUUUDDDUD","12212212112112212211212212":"UUUDDDUUDUDDUUUDDDUDUUDUDD","1221221211211221221121221211":"UUUDDDUUDUDDUUUDDDUDUUDUDDUD","12212212112112212211212212112112":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","122122121121122122112122121121122121":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","1221221211211221221121221211211221211212":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","122122121121122122112122121122":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUD","1221221211211221221121221211221221":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","12212212112112212211212212112212212112":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","1221221211211221221121221211221221211211":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","122122121121122122112122122112":"UUUDDDUUDUDDUUUUUUDUDUDUDDDDDD","12212212112112212211212212211211":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","1221221211211221221121221221121121221121":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","12212212112122":"UUUDDDUUDUDDUD","1221221211212211":"UUUDDDUUDUDDUDUD","12212212112122112112":"UUUDDDUUDUDDUDUUUDDD","122122121121221121121221":"UUUDDDUUDUDDUDUUUDDUUDDD","12212212112122112112122122":"UUUDDDUUDUDDUDUDUUUDDUUDDD","1221221211212211211212212211":"UUUDDDUUDUDDUDUDUUUDDUUDDDUD","12212212112122112112122122112112":"UUUDDDUUDUDDUDUDUUUDDUUDDDUUUDDD","122122121121221121121221221121122121":"UUUDDDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","1221221211212211211212212211211221211212":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","1221221211212211211212212211212212":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","122122121121221121121221221121221211":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","1221221211212211211212212211212212112112":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","12212212112122112112122122112122121122":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUD","122122121121221121122121":"UUUDDDUUDUDDUDUUUDDDUUDD","12212212112122112112212112112212":"UUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","122122121121221121122121121122122112":"UUUDDDUUDUDDUDUDUUUDUDUDUUUUDDDDUDDD","1221221211212211211221211211221221121221":"UUUDDDUUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDD","122122121121221121122121121122122121":"UUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","1221221211212211211221211211221221211212":"UUUDDDUUDUDDUDUDUUUDUDUDUUUUDDDDUUUDDDDD","1221221211212211211221211211221221211221":"UUUDDDUUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDDD","12212212112122112112212212":"UUUDDDUUDUDDUDUUUDDDUUDUDD","1221221211212211211221221211":"UUUDDDUUDUDDUDUUUDDDUUDUDDUD","12212212112122112112212212112112":"UUUDDDUUDUDDUDUUUDDDUUDUDDUUUDDD","122122121121221121122122121121122121":"UUUDDDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","1221221211212211211221221211211221211212":"UUUDDDUUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","122122121121221121122122121122":"UUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","1221221211212211211221221211221221":"UUUDDDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","12212212112122112112212212112212211212":"UUUDDDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","12212212112212":"UUUDDDUUDUDUDD","122122121122122112":"UUUDDUUUUUDDDDUDDD","12212212112212211211":"UUUDDDUUDUDUDDUUUDDD","12212212112212211211212212":"UUUDDDUUDUDUDDUUUDDDUUDUDD","1221221211221221121121221211":"UUUDDDUUDUDUDDUUUDDDUUDUDDUD","122122121122122112112122121122":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","1221221211221221121121221211221221":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","12212212112212211211212212112212211212":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","12212212112212211211212212112212212112":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","1221221211221221121121221211221221211211":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","122122121122122112112122122112":"UUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","1221221211221221121121221221121221":"UUUDDDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","12212212112212211211212212211212212112":"UUUDDDUUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","1221221211221221121221":"UUUDDDUUDUDUUUUDUDDDDD","12212212112212211212212112":"UUUDDDUUDUDUDUUUUDUDDDUDDD","1221221211221221121221211211":"UUUDDDUUDUDUDDUUUDDUUDDUUDDD","122122121122122112122121121122":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","122122121122122112122121121122121121":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","12212212112212211212212112112212112122":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","1221221211221221121221211211221211212211":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","1221221211221221121221211211221221":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","12212212112212211212212112112212211212":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","12212212112212211212212112112212212112":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","122122121122122112122122":"UUUDDDUUDUDUDDUUUDDUUDDD","12212212112212211212212211":"UUUDDDUUDUDUDDUUUDDUUDDDUD","122122121122122112122122112112":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","1221221211221221121221221121121221":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","12212212112212211212212211211212212112":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","1221221211221221121221221121122121":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","12212212112212211212212211211221211212":"UUUDDDUUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","211211":"UUUDDD","21121121221121":"UUUDDDUUDUDUDD","211211212211211221":"UUUDDUUUUUDDDDUDDD","2112112122112112212112":"UUUDDDUUDUDUUUUDUDDDDD","211211212211211221211211":"UUUDDDUUDUDUDDUUUDDUUDDD","21121121221121122121121122":"UUUDDDUUDUDUDDUUUDDUUDDDUD","211211212211211221211211221221":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","2112112122112112212112112212211212":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","21121121221121122121121122122112122121":"UUUDDDUUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","2112112122112112212112112212212112":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","21121121221121122121121122122121121221":"UUUDDDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","21121121221121122121121221":"UUUDDDUUDUDUDUUUUDUDDDUDDD","2112112122112112212112122122":"UUUDDDUUDUDUDDUUUDDUUDDUUDDD","211211212211211221211212212211":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","2112112122112112212112122122112112":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","21121121221121122121121221221121121221":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","21121121221121122121121221221121122121":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","211211212211211221211212212211212212":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","21121121221121122121121221221121221211":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","2112112122112112212112122122112122121122":"UUUDDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","21121121221121122122":"UUUDDDUUDUDUDDUUUDDD","21121121221121122122121121":"UUUDDDUUDUDUDDUUUDDDUUDUDD","211211212211211221221211211221":"UUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","2112112122112112212212112112212112":"UUUDDDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","21121121221121122122121121122121121221":"UUUDDDUUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","2112112122112112212212112122":"UUUDDDUUDUDUDDUUUDDDUUDUDDUD","211211212211211221221211212211":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","2112112122112112212212112122112112":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","21121121221121122122121121221121121221":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","2112112122112112212212112122112112122122":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","21121121221121122122121121221121122121":"UUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","211211212212":"UUUDDDUUDUDD","21121121221211":"UUUDDDUUDUDDUD","2112112122121122":"UUUDDDUUDUDDUDUD","21121121221211221221":"UUUDDDUUDUDDUDUUUDDD","21121121221211221221121121":"UUUDDDUUDUDDUDUUUDDDUUDUDD","2112112122121122122112112122":"UUUDDDUUDUDDUDUUUDDDUUDUDDUD","211211212212112212211211212211":"UUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","2112112122121122122112112122112112":"UUUDDDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","21121121221211221221121121221121122121":"UUUDDDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","21121121221211221221121121221221":"UUUDDDUUDUDDUDUUUDDDUUDUDDUUUDDD","211211212212112212211211212212211212":"UUUDDDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","2112112122121122122112112122122112122121":"UUUDDDUUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","211211212212112212211212":"UUUDDDUUDUDDUDUUUDDDUUDD","21121121221211221221121221221121":"UUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","211211212212112212211212212211211212":"UUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","2112112122121122122112122122112112122112":"UUUDDDUUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDDD","2112112122121122122112122122112112122121":"UUUDDDUUDUDDUDUDUUUDUDUDUUUUDDDDUUUDDDDD","211211212212112212211212212211211221":"UUUDDDUUDUDDUDUDUUUDUDUDUUUUDDDDUDDD","2112112122121122122112122122112112212112":"UUUDDDUUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDD","211211212212112212212112":"UUUDDDUUDUDDUDUUUDDUUDDD","21121121221211221221211211":"UUUDDDUUDUDDUDUDUUUDDUUDDD","2112112122121122122121121122":"UUUDDDUUDUDDUDUDUUUDDUUDDDUD","2112112122121122122121121122121121":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","211211212212112212212112112212112122":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","21121121221211221221211211221211212211":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUD","2112112122121122122121121122121121221221":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","21121121221211221221211211221221":"UUUDDDUUDUDDUDUDUUUDDUUDDDUUUDDD","211211212212112212212112112212211212":"UUUDDDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","2112112122121122122121121122122112122121":"UUUDDDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","211211212212211211":"UUUDDDUUDUDDUUUDDD","21121121221221121122":"UUUDDDUUDUDDUUUDDDUD","21121121221221121122121121":"UUUDDDUUDUDDUUUDDDUDUUDUDD","211211212212211211221211211221":"UUUDDDUUDUDDUUUUUUDUDUDUDDDDDD","21121121221221121122121121122122":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","2112112122122112112212112112212212112212":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","2112112122122112112212112122":"UUUDDDUUDUDDUUUDDDUDUUDUDDUD","211211212212211211221211212211":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUD","2112112122122112112212112122112112":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","21121121221221121122121121221121121221":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","2112112122122112112212112122112112122122":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","21121121221221121122121121221221":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","211211212212211211221211212212211212":"UUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","2112112122122112112212112122122112122121":"UUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","21121121221221121221":"UUUDDDUUDUUUUDUDDDDD","211211212212211212212112":"UUUDDDUUDUDUUUUDUDDDUDDD","21121121221221121221211211":"UUUDDDUUDUDDUUUDDUUDDUUDDD","2112112122122112122121121122":"UUUDDDUUDUDDUUUDDUUDDUUDDDUD","21121121221221121221211211221221":"UUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","211211212212211212212112112212211212":"UUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","2112112122122112122121121122122112122121":"UUUDDDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDD","211211212212211212212112112212212112":"UUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","21121121221221121221211221221121":"UUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","211211212212211212212112212211211212":"UUUDDDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","2112112122122112122121122122112112122112":"UUUDDDUUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","2112112122122112122121122122112112122121":"UUUDDDUUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDD","211211212212211212212112212212":"UUUDDDUUDUDDUUUDDUUUUDUDDDDUDD","21121121221221121221211221221211":"UUUDDDUUDUDDUUUDDUUUUDUDDDDUDDUD","2112112122122112122121122122121121221121":"UUUDDDUUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","21121122":"UUUDDDUD","21121122121121":"UUUDDDUDUUDUDD","211211221211211221":"UUUUUUDUDUDUDDDDDD","21121122121121122122":"UUUDDDUDUUDUDDUUUDDD","2112112212112112212211":"UUUDDDUDUUDUDDUUUDDDUD","2112112212112112212211212212":"UUUDDDUDUUDUDDUUUDDDUDUUDUDD","211211221211211221221121221211":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUD","2112112212112112212211212212112112":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","21121122121121122122112122121121122121":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","2112112212112112212211212212112112212212":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","21121122121121122122112122121122":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUD","211211221211211221221121221211221221":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","2112112212112112212211212212112212212112":"UUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","21121122121121122122121121":"UUUDDDUDUUDUDDUUUDDDUUDUDD","2112112212112112212212112122":"UUUDDDUDUUDUDDUUUDDDUUDUDDUD","211211221211211221221211212211":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","2112112212112112212212112122112112":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","21121122121121122122121121221121121221":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","2112112212112112212212112122112112122122":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","21121122121121122122121121221121122121":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","2112112212112112212212112122112112212212":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","2112112212112112212212112212":"UUUDDDUDUUDUDDUUUDDDUUDUDUDD","21121122121121122122121122122112":"UUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","2112112212112112212212112212211211":"UUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","2112112212112112212212112212211211212212":"UUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","211211221211211221221211221221121221":"UUUDDDUDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","2112112212112112212212112212211212212112":"UUUDDDUDUUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","2112112212112122":"UUUDDDUDUUDUDDUD","211211221211212211":"UUUDDDUDUUDUDDUDUD","2112112212112122112112":"UUUDDDUDUUDUDDUDUUUDDD","21121122121121221121121221":"UUUDDDUDUUDUDDUDUUUDDUUDDD","211211221211212211211212212112":"UUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","21121122121121221121121221211221221121":"UUUDDDUDUUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","2112112212112122112112122121122122112122":"UUUDDDUDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","2112112212112122112112122122":"UUUDDDUDUUDUDDUDUDUUUDDUUDDD","211211221211212211211212212211":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","2112112212112122112112122122112112":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","21121122121121221121121221221121122121":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","211211221211212211211212212211212212":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","21121122121121221121121221221121221211":"UUUDDDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","2112112212112122112112212212":"UUUDDDUDUUDUDDUDUUUDDDUUDUDD","211211221211212211211221221211":"UUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","2112112212112122112112212212112112":"UUUDDDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","21121122121121221121122122121121122121":"UUUDDDUDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","21121122121121221121122122121121221121":"UUUDDDUDUUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","21121122121121221121122122121122":"UUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","211211221211212211211221221211221221":"UUUDDDUDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","2112112212112122112112212212112212211212":"UUUDDDUDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","21121122121121221221":"UUUDDDUDUUDUDDUUUDDD","21121122121121221221121121":"UUUDDDUDUUDUDDUUUDDDUUDUDD","2112112212112122122112112122":"UUUDDDUDUUDUDDUUUDDDUUDUDDUD","211211221211212212211211212211":"UUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","2112112212112122122112112122112112":"UUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","21121122121121221221121121221121122121":"UUUDDDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","2112112212112122122112112122112112212212":"UUUDDDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","2112112212112122122112112212":"UUUDDDUDUUDUDDUUUDDDUUDUDUDD","211211221211212212211211221211":"UUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","2112112212112122122112112212112112":"UUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","2112112212112122122112112212112112212212":"UUUDDDUDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","21121122121121221221121122121121221121":"UUUDDDUDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","211211221211212212211212":"UUUDDDUDUUDUDDUUUDDDUUDD","2112112212112122122112122121":"UUUDDDUDUUDUDDUDUUUDUUUDDDDD","21121122121121221221121221211221":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","2112112212112122122112122121122122":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","211211221211212212211212212112212211":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUD","2112112212112122122112122121122122112112":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","2112112212112122122112122121122122121121":"UUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","211211221221":"UUUDDDUUUDDD","2112112212211212":"UUUDDDUUUDDDUUDD","21121122122112122121":"UUUDDDUDUUUDUUUDDDDD","2112112212211212212112112212":"UUUDDDUDUUUDUDUDUUUDDDDUDUDD","211211221221121221211211221211":"UUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","21121122122112122121121122121121221121":"UUUDDDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","21121122122112122121121122122121":"UUUDDDUDUUUDUDUDUUUDDDDUDUDDUUDD","211211221221121221211211221221211221":"UUUDDDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","21121122122112122121121122122121122122":"UUUDDDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","2112112212211212212112112212212112212211":"UUUDDDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","211211221221121221211221":"UUUDDDUDUUUDUDUDUDUDUDDD","21121122122112122121122122":"UUUDDDUDUUUDUDUDUDUDUDDDUD","21121122122112122121122122121121":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","211211221221121221211221221211211221":"UUUDDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","2112112212211212212112212212112112212112":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","21121122122112122121122122121121122122":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","2112112212211212212112212212112112212211":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","2112112212211212212112212212112122":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","211211221221121221211221221211212211":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","2112112212211212212112212212112122112112":"UUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","211211221221121221221121":"UUUDDDUDUUUDUUUDDDDUDUDD","2112112212211212212211211212":"UUUDDDUDUUUDUUUDDDDUDUDDUUDD","21121122122112122122112112122112":"UUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","2112112212211212212211211212211211":"UUUDDDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","211211221221121221221121121221121122":"UUUDDDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","2112112212211212212211211212211211221221":"UUUDDDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","21121122122112122122112112122121":"UUUDDDUDUUUDUDUDUUUUDDDDUUUDDDDD","211211221221121221221121121221211221":"UUUDDDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","21121122122112122122112112122121122122":"UUUDDDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","2112112212211212212211211212212112212211":"UUUDDDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","2112112212212112":"UUUDDDUUUDDUUDDD","211211221221211211":"UUUDDDUDUUUDDUUDDD","21121122122121121122":"UUUDDDUDUUUDDUUDDDUD","21121122122121121122121121":"UUUDDDUDUUUDDUUDDDUDUUDUDD","2112112212212112112212112122":"UUUDDDUDUUUDDUUDDDUDUUDUDDUD","211211221221211211221211212211":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUD","2112112212212112112212112122112112":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","21121122122121121122121121221121121221":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","2112112212212112112212112122112112212212":"UUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","21121122122121121122121121221221":"UUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDD","2112112212212112112212112122122112112212":"UUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","21121122122121121221":"UUUDDDUUUDDUUDDUUDDD","21121122122121121221121121":"UUUDDDUDUUUDDUUUUDUDDDDUDD","2112112212212112122112112122":"UUUDDDUDUUUDDUUUUDUDDDDUDDUD","21121122122121121221121121221221":"UUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","2112112212212112122112112122122112112212":"UUUDDDUDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","211211221221211212211211212212211212":"UUUDDDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","2112112212212112122112112122122112122121":"UUUDDDUDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","2112112212212112122112112212":"UUUDDDUDUUUDDUUDUUUDUUDDDDDD","211211221221211212211211221211":"UUUDDDUDUUUDDUUDDUUDUUUUDDDDDD","2112112212212112122112112212112112":"UUUDDDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","2112112212212112122112112212112112212212":"UUUDDDUDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","21121122122121121221121122122121":"UUUDDDUDUUUDDUUDUUUDDUDUDUUDDDDD","211211221221211212211211221221211221":"UUUDDDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","21121122122121121221121122122121122122":"UUUDDDUDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","2112112212212112122112112212212112212211":"UUUDDDUDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","211211221221211221221121":"UUUDDDUDUUUDUUUDUUDDDDDD","2112112212212112212211211212":"UUUDDDUDUUUDUUUDDUDUDUUDDDDD","21121122122121122122112112122121":"UUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDD","211211221221211221221121121221211221":"UUUDDDUDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","21121122122121122122112112122121122122":"UUUDDDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","2112112212212112212211211212212112212211":"UUUDDDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","211211221221211221221121121221221121":"UUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","21121122122121122122112112122122112122":"UUUDDDUDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","21121122122121122122112122":"UUUDDDUDUUUDDUUDUUUUDDDDDD","21121122122121122122112122121121":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","211211221221211221221121221211211221":"UUUDDDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","2112112212212112212211212212112112212112":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","21121122122121122122112122121121122122":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","2112112212212112212211212212112112212211":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","211211221221211221221121221221":"UUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","211211221221211221221121221221121121":"UUUDDDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","21121122122121122122112122122112112122":"UUUDDDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","21121122122121122122112122122112112212":"UUUDDDUDUUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","2112112212212112212211212212211211221211":"UUUDDDUDUUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","21121221121121":"UUUUUDUDDDDUDD","2112122112112122":"UUUUUDUDDDDUDDUD","211212211211212212112212":"UUUDDUUDUDUUDDUUUUDDDDDD","2112122112112122121122122112":"UUUDDUUDUDUUDDUUDUDUDDUDUDDD","211212211211212212112212211211":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUD","21121221121121221211221221121121221121":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDUDD","211212211211212212112212211211212212":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDD","2112122112112122121122122112112122122112":"UUUDDUUDUDUUDDUUUUDDDDUUUDUUUUDDDDDDUDDD","21121221121121221211221221121221":"UUUDDUUDUDUUDDUUDUDUDDUDUDDUUDDD","2112122112112122121122122112122122":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","211212211211212212112212211212212211":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","2112122112112122121122122112122122112112":"UUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","21121221121121221221":"UUUDUUUDUUDDUUDDDDDD","2112122112112122122112112212":"UUUDDUUDUUUUDUDUDDUDUUDDDDDD","211212211211212212211211221211":"UUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","2112122112112122122112112212112112":"UUUDDUUDUDUUDDUUDUUDUDUUDDUDDDUDDD","2112122112112122122112112212112112212212":"UUUDDUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDD","21121221121121221221121122121121221121":"UUUDDUUDUDUUDUUUUUUDDUDDDDDDUUUUDDDDDD","211212211211212212211211221211212212":"UUUDDUUDUDUUUUDUDUUDDDDUDDUDDDUUDUDD","2112122112112122122112112212112122122112":"UUUDDUUDUDUUDUUUUUUDDUDDDDUUDUDUDDDDUDDD","211212211211212212211212":"UUUDDUUDUUUUUUDDDDUDDDDD","2112122112112122122112122121":"UUUDDUUDUDUUUUDUDUUDDDDDDUDD","211212211211212212211212212112112212":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","2112122112112122122112122121121122122112":"UUUDDUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","2112122112112122122112122121121122122121":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDDUUDD","21121221121121221221121221211221":"UUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","2112122112112122122112122121122122":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","211212211211212212211212212112212211":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","2112122112112122122112122121122122112112":"UUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","2112122112112212":"UUUDUUUDUUDDDDDD","211212211211221211":"UUUDDUUDUUUUDDDDDD","2112122112112212112112":"UUUDDUUDUUUUDDDDDUUDDD","211212211211221211211221221121":"UUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","21121221121122121121122122112122":"UUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","21121221121122121121122122112122121121":"UUUDDUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDD","2112122112112212112112212211212212112212":"UUUDDUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDUDD","2112122112112212112112212212":"UUUDDUUDUDUUDUDUDUUDUDDDDUDD","211212211211221211211221221211":"UUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","21121221121122121121122122121121221121":"UUUDDUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","21121221121122121121122122121122":"UUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","211212211211221211211221221211221221":"UUUDDUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","211212211211221211212212":"UUUDDUUDUDUUDUDUDDDUDUDD","2112122112112212112122122112":"UUUDDUUDUDUUDUDUDDUUDDUDUDDD","211212211211221211212212211211":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","21121221121122121121221221121121221121":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","21121221121122121121221221121122":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","21121221121122121121221221121122121121":"UUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDD","21121221121122121121221221121221":"UUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","211212211211221211212212211212212112":"UUUDDUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","21121221121122122121":"UUUDUUUDDUDUDUUDDDDD","2112122112112212212112112212":"UUUDDUUDUUUUDDDDUUUDDDDUDUDD","211212211211221221211211221211":"UUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","21121221121122122121121122121121221121":"UUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDD","211212211211221221211211221211212212":"UUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDD","2112122112112212212112112212112122122112":"UUUDDUUDUDUUDUUUUUUDDUDUDUDDUUDDDDDDUDDD","211212211211221221211212":"UUUDDUUDUUUUDDDDUUUDDDDD","2112122112112212212112122112":"UUUDDUUDUUUUDDDDUDUDUDUDUDDD","211212211211221221211212211211":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","211212211211221221211212211211212212":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","2112122112112212212112122112112122122112":"UUUDDUUDUDUUUUUDUUUDDUDDDDUUUUDDDDDDUDDD","21121221121122122121121221121122":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","21121221121122122121121221121122121121":"UUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","211212211211221221211221":"UUUDDUUDUUUUDDDDUDUDUDDD","21121221121122122121122122":"UUUDDUUDUDUUUUUDUDUDDDDDDD","2112122112112212212112212211":"UUUDDUUDUDUUDUDUUDUDUDDUDDDD","2112122112112212212112212211212212":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","211212211211221221211221221121221211":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","2112122112112212212112212211212212112112":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","21121221121122122121122122112122122112":"UUUDDUUDUDUUDUDUUUUDDDDUUUUUDDDUDDDDDD","2112122112112212212112212211212212211211":"UUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","21121221211211":"UUUDDUUDDUUDDD","2112122121121122":"UUUDDUUDDUUDDDUD","2112122121121122121121":"UUUDDUUDDUUDDDUDUUDUDD","211212212112112212112122":"UUUDDUUDDUUDDDUDUUDUDDUD","21121221211211221211212211":"UUUDDUUDDUUDDDUDUUDUDDUDUD","211212212112112212112122112112":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDD","2112122121121122121121221121121221":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","21121221211211221211212211211212212112":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","211212212112112212112122112112122122":"UUUDDUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDD","21121221211211221211212211211212212211":"UUUDDUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","211212212112112212112122112112212212":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","21121221211211221211212211211221221211":"UUUDDUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","21121221211211221221":"UUUDDUUDDUUDDDUUUDDD","211212212112112212211212":"UUUDDUUDDUUDDDUUUDDDUUDD","2112122121121122122112122121":"UUUDDUUDDUUDDDUDUUUDUUUDDDDD","21121221211211221221121221211221":"UUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDD","2112122121121122122112122121122122":"UUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","2112122121121122122112122121122122121121":"UUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","21121221211211221221121221221121":"UUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","211212212112112212211212212211211212":"UUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","2112122121121122122112122122112112122112":"UUUDDUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","2112122121121122122112122122112112122121":"UUUDDUUDDUUDDDUDUUUDUDUDUUUUDDDDUUUDDDDD","211212212112112212212112":"UUUDDUUDDUUDDDUUUDDUUDDD","21121221211211221221211221221121":"UUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","211212212112112212212112212211211212":"UUUDDUUDDUUDDDUDUUUDUUUDDUDUDUUDDDDD","2112122121121122122121122122112112122121":"UUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDD","2112122121121122122121122122112122":"UUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","2112122121121122122121122122112122121121":"UUUDDUUDDUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","21121221211211221221211221221121221221":"UUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","21121221211221221121":"UUUDDUUDUUUDUUDDDDDD","211212212112212211211212":"UUUDDUUDUUUDDUDUDUUDDDDD","2112122121122122112112122112":"UUUDDUUDDUUDUUUUDDDDUDUDUDDD","211212212112212211211212211211":"UUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","21121221211221221121121221121122":"UUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","21121221211221221121121221121122121121":"UUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","2112122121122122112112122112112212112122":"UUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","2112122121122122112112122121":"UUUDDUUDDUUDUUUUDDDDUUUDDDDD","21121221211221221121121221211221":"UUUDDUUDDUUDUUUUDDDDUDUDUDUDUDDD","2112122121122122112112122121122122":"UUUDDUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","2112122121122122112112122121122122121121":"UUUDDUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","21121221211221221121121221221121":"UUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","2112122121122122112112122122112122":"UUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","2112122121122122112112122122112122121121":"UUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDD","2112122121122122112122":"UUUDDUUDDUUDUUUUDDDDDD","21121221211221221121221221":"UUUDDUUDDUUDUUUUDDDDDUUDDD","21121221211221221121221221121121":"UUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","2112122121122122112122122112112122":"UUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","211212212112212211212212211211212211":"UUUDDUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","2112122121122122112122122112112122112112":"UUUDDUUDDUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","2112122121122122112122122112112212":"UUUDDUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","211212212112212211212212211211221211":"UUUDDUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","211212212112212212":"UUUDDUUUUDUDDDDUDD","21121221211221221211":"UUUDDUUUUDUDDDDUDDUD","211212212112212212112112":"UUUDDUUDUUUDUUDDUUDDDDDD","2112122121122122121121122121":"UUUDDUUDDUUDUUUUUUDDDDUDDDDD","21121221211221221211211221211212":"UUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","211212212112212212112112212112122112":"UUUDDUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","21121221211221221211211221211212211211":"UUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","2112122121122122121121122121121221121122":"UUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","2112122121122122121121122121121221221121":"UUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","21121221211221221211211221221121":"UUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","2112122121122122121121122122112122":"UUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","2112122121122122121121122122112122121121":"UUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDDUUDUDD","21121221211221221211211221221121221221":"UUUDDUUDDUUDUDUUDDUUDUUDUDUUDDUDDDUDDD","2112122121122122121121221121":"UUUDDUUDDUUDUDUUDDUUUUDDDDDD","21121221211221221211212211211221":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","211212212112212212112122112112212112":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDUUDDD","21121221211221221211212211211221211211":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","2112122121122122121121221121122121121122":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","2112122121122122121121221121122122":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUD","2112122121122122121121221121122122121121":"UUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDD","2112122122":"UUUDDUUDDD","211212212211":"UUUDDUUDDDUD","2112122122112112":"UUUDDUUDDDUUUDDD","21121221221121121221":"UUUDDUUDDDUUUDDUUDDD","2112122122112112122112112212":"UUUDDUUDDDUDUUUDUUUDUUDDDDDD","211212212211211212211211221211":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","2112122122112112122112112212112112":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","211212212211211212211211221211212212":"UUUDDUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","2112122122112112122112112212112122122112":"UUUDDUUDDDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","21121221221121121221121122122121":"UUUDDUUDDDUDUUUDUUUDDUDUDUUDDDDD","2112122122112112122112112212212112112212":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","211212212211211212211211221221211212":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDUUUDDDDD","2112122122112112122112112212212112122112":"UUUDDUUDDDUDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","211212212211211212212112":"UUUDDUUDDDUUUDDUUDDUUDDD","21121221221121121221211221221121":"UUUDDUUDDDUDUUUDDUUDUUUDUUDDDDDD","211212212211211212212112212211211212":"UUUDDUUDDDUDUUUDDUUDUUUDDUDUDUUDDDDD","2112122122112112122121122122112112122112":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","2112122122112112122121122122112122":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUDDDDDD","21121221221121121221211221221121221221":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","211212212211211212212112212212":"UUUDDUUDDDUDUUUDDUUUUDUDDDDUDD","21121221221121121221211221221211":"UUUDDUUDDDUDUUUDDUUUUDUDDDDUDDUD","211212212211211212212112212212112112":"UUUDDUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","2112122122112112122121122122121121122121":"UUUDDUUDDDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","21121221221121122121":"UUUDDUUDDDUUUDDDUUDD","2112122122112112212112112212":"UUUDDUUDDDUDUUUDUUUDDDDUDUDD","21121221221121122121121122122121":"UUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","211212212211211221211211221221211212":"UUUDDUUDDDUDUUUDUDUDUUUUDDDDUUUDDDDD","2112122122112112212112112212212112122112":"UUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","211212212211211221211211221221211221":"UUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","21121221221121122121121122122121122122":"UUUDDUUDDDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","2112122122112112212112112212212112212211":"UUUDDUUDDDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","211212212211211221211212":"UUUDDUUDDDUDUUUDUUUDDDDD","2112122122112112212112122112":"UUUDDUUDDDUDUUUDUDUDUDUDUDDD","211212212211211221211212211211":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","211212212211211221211212211211212212":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","21121221221121122121121221121121221211":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","2112122122112112212112122112112122121122":"UUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","2112122122112112212112122112112122122112":"UUUDDUUDDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","21121221221121122121121221221121":"UUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","211212212211211221211212212211211212":"UUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDDUUDD","2112122122112112212112122122112112122112":"UUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","2112122122112112212112122122112122":"UUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","211212212211212212":"UUUDDUUDDDUDUUDUDD","21121221221121221211":"UUUDDUUDDDUDUUDUDDUD","211212212211212212112112":"UUUDDUUDDDUDUUDUDDUUUDDD","21121221221121221211211221221121":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","2112122122112122121121122122112122":"UUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","21121221221121221211211221221121221221":"UUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","211212212211212212112112212212":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","21121221221121221211211221221211":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUD","2112122122112122121121122122121122":"UUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","21121221221121221211211221221211221221":"UUUDDUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","2112122122112122121122":"UUUDDUUDDDUDUUDUDDUDUD","21121221221121221211221221":"UUUDDUUDDDUDUUDUDDUDUUUDDD","21121221221121221211221221121121":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","2112122122112122121122122112112122":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","211212212211212212112212211211212211":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","2112122122112122121122122112112122112112":"UUUDDUUDDDUDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","21121221221121221211221221121121221221":"UUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","211212212211212212112212212112":"UUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","21121221221121221211221221211211":"UUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDD","2112122122112122121122122121121122":"UUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","21121221221121221211221221211211221221":"UUUDDUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","2112122122112122121122122121121221":"UUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","2112212112112212":"UUUDUUUDDDDUDUDD","21122121121122122112":"UUUDUDUDUUUUDDDDUDDD","211221211211221221121221":"UUUDUDUDUDUUDUDUUDDDUDDD","2112212112112212211212212112":"UUUDUDUDUDUUDUDUUDDDUDDUUDDD","211221211211221221121221211211":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","21122121121122122112122121121122":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUD","21122121121122122112122121121122121121":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUDUUDUDD","2112212112112212211212212112112212112122":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUDUUDUDDUD","211221211211221221121221211211221221":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDD","2112212112112212211212212112112212212112":"UUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDUUDDD","2112212112112212211212212112212212":"UUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","211221211211221221121221211221221211":"UUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","2112212112112212211212212112212212112112":"UUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUUUDDD","21122121121122122121":"UUUDUUUDDDDUDUDDUUDD","211221211211221221211212":"UUUDUDUDUUUUDDDDUUUDDDDD","2112212112112212212112122112":"UUUDUDUDUUUUDDDDUDUDUDUDUDDD","211221211211221221211212211211":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","211221211211221221211212211211212212":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","2112212112112212212112122112112122122112":"UUUDUDUDUDUUUUUDUUUDDUDDDDUUUUDDDDDDUDDD","21122121121122122121121221121122":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","21122121121122122121121221121122121121":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","211221211211221221211212211211221221":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDD","2112212112112212212112122112112212212112":"UUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDUUDDD","211221211211221221211221":"UUUDUDUDUUUUDDDDUDUDUDDD","21122121121122122121122122":"UUUDUDUDUDUUUUUDUDUDDDDDDD","2112212112112212212112212211":"UUUDUDUDUDUUDUDUUDUDUDDUDDDD","21122121121122122121122122112112":"UUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","211221211211221221211221221121121221":"UUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","2112212112112212212112212211211212212112":"UUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDUUDDD","21122121121122122121122122112112122122":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUUDDUUDDD","2112212112112212212112212211211212212211":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUUDDUUDDDUD","2112212112112212212112212211212212":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","211221211211221221211221221121221211":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","2112212112112212212112212211212212112112":"UUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","211221211212":"UUUDUUUDDDDD","2112212112122112":"UUUDUDUDUDUDUDDD","211221211212211211":"UUUDUDUDUDUDUDDDUD","211221211212211211212212":"UUUDUDUDUDUDUDDDUDUUDUDD","21122121121221121121221211":"UUUDUDUDUDUDUDDDUDUUDUDDUD","2112212112122112112122121122":"UUUDUDUDUDUDUDDDUDUUDUDDUDUD","21122121121221121121221211221221":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","21122121121221121121221211221221121121":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDUDD","2112212112122112112122121122122112112122":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDUDDUD","211221211212211211212212112212211212":"UUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDD","2112212112122112112122122112":"UUUDUUUDDDUUUDUUUUDDDDDDUDDD","211221211212211211212212211211":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","21122121121221121121221221121122":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","21122121121221121121221221121122121121":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUDUUDUDD","2112212112122112112122122112112212112122":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUDUUDUDDUD","21122121121221121121221221121221":"UUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","211221211212211211212212211212212112":"UUUDUDUDUDUDUDDDUDUUDUDUUUUDUDDDUDDD","21122121121221121121221221121221211211":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDUUDDUUDDD","2112212112122112112122122112122121121122":"UUUDUDUDUDUDUDDDUDUUDUDDUUUDDUUDDUUDDDUD","21122121121221121122":"UUUDUDUDUDUDUDDDUDUD","211221211212211211221221":"UUUDUDUDUDUDUDDDUDUUUDDD","2112212112122112112212212112":"UUUDUDUDUDUDUDDDUDUUUDDUUDDD","211221211212211211221221211211":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","21122121121221121122122121121122":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUD","21122121121221121122122121121122121121":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUDUUDUDD","2112212112122112112212212112112212112122":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUDUUDUDDUD","21122121121221121122122121121221":"UUUDUDUDUDUDUDDDUDUUUDDUUDDUUDDD","21122121121221121122122121121221121121":"UUUDUDUDUDUDUDDDUDUDUUUDDUUUUDUDDDDUDD","2112212112122112112212212112122112112122":"UUUDUDUDUDUDUDDDUDUDUUUDDUUUUDUDDDDUDDUD","211221211212211211221221211221221121":"UUUDUDUDUDUDUDDDUDUDUUUDUUUDUUDDDDDD","21122121121221121122122121122122112122":"UUUDUDUDUDUDUDDDUDUDUUUDDUUDUUUUDDDDDD","21122121121221221121":"UUUDUDUDUUUDDDDUDUDD","211221211212212211211212":"UUUDUDUDUUUDDDDUDUDDUUDD","2112212112122122112112122112":"UUUDUDUDUDUDUUUUDDDDUDUDUDDD","211221211212212211211212211211":"UUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","21122121121221221121121221121122":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","21122121121221221121121221121122121121":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","2112212112122122112112122112112212112122":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","211221211212212211211212211211221221":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","2112212112122122112112122112112212212112":"UUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","211221211212212211211221":"UUUDUDUDUDUDUUUUDDDDUDDD","2112212112122122112112212112":"UUUDUDUDUDUDUDUUDUDUUDDDUDDD","211221211212212211211221211211":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","21122121121221221121122121121122":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","211221211212212211211221211211221221":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDD","2112212112122122112112212112112212212112":"UUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDUUDDD","21122121121221221121122121121221":"UUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDD","21122121121221221121122121121221121121":"UUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","2112212112122122112112212112122112112122":"UUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","2112212112122122112122":"UUUDUDUDUDUDUUUUDDDDDD","211221211212212211212212112212":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","2112212112122122112122121122122112":"UUUDUDUDUDUDUUUUDDDDDUUUUUDDDDUDDD","211221211212212211212212112212211211":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUUDDD","2112212112122122112122121122122121":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDD","21122121121221221121221211221221211212":"UUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDDUUDD","21122122112112122112":"UUUDUUUUDDDDUDUDUDDD","2112212211211212211211":"UUUDUDUUUUUDUDUDDDDDDD","211221221121121221121122":"UUUDUDUUDUDUUDUDUDDUDDDD","211221221121121221121122121121":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","2112212211211212211211221211211221":"UUUDUDUUDUDUUUUDDDDUUUUUDDDUDDDDDD","211221221121121221121122121121122122":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","21122122112112122112112212112112212211":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDDUD","21122122112112122112112212112122":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","211221221121121221121122121121221221":"UUUDUDUUDUDUUDUDUDDUDDDDUUDUDDUUUDDD","21122122112112122121":"UUUDUUUUDDDDUUUDDDDD","211221221121121221211221":"UUUDUUUUDDDDUDUDUDUDUDDD","21122122112112122121122122":"UUUDUDUUDUDUUUUDDDUDDDUDDD","2112212211211212212112212211":"UUUDUDUUDUDUUUUDDDUDDDUDDDUD","2112212211211212212112212211212212":"UUUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","21122122112112122121122122112122122112":"UUUDUDUUDUDUUUUDDDUDDDUUUUDUDUDUDDDDDD","2112212211211212212112212211212212211211":"UUUDUDUUDUDUUDUDUDUDDUUDDUUUUUDDUDDDDDDD","21122122112112122121122122121121":"UUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","211221221121121221211221221211211221":"UUUDUDUUUUUDUUUDDUDDDDUUUUDDDDDDUDDD","2112212211211212212112212212112112212112":"UUUDUDUUDUDUUUUDDDUDDDUDDDUUDUUUUDUDDDDD","21122122112112122121122122121121122122":"UUUDUDUUDUDUUDUDUDUDDUUDDDUDUUDDDUUDDD","2112212211211212212112212212112112212211":"UUUDUDUUDUDUUDUDUDUDDUUDDDUDUUDDDUUDDDUD","211221221121121221221121":"UUUDUUUUDDDDUUUDDDDUDUDD","21122122112112122122112122":"UUUDUDUUDUDUUUUDDDUUDDDDDD","21122122112112122122112122121121":"UUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDD","211221221121121221221121221211211221":"UUUDUDUUDUUUUUUDDUDUDUDDUUDDDDDDUDDD","21122122112112122122112122121121122122":"UUUDUDUUDUDUUDUDUDUUDDUDDDUDUUDDDUUDDD","2112212211211212212211212212112112212211":"UUUDUDUUDUDUUDUDUDUUDDUDDDUDUUDDDUUDDDUD","2112212211211212212211212212112212":"UUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDD","21122122112112122122112122121122122112":"UUUDUDUUDUDUUDUDUDUUDDUDDDUUUUDDDDUDDD","2112212211211212212211212212112212211211":"UUUDUDUUDUDUUDUDUDUUDDUDDDUUUUDDDDUDDDUD","21122122112112122122112122121122122121":"UUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDDUUDD","21122122112122":"UUUDUUUUDDDDDD","21122122112122121121":"UUUDUDUUDUDUDDDUDUDD","211221221121221211211221":"UUUDUDUUDUDUDDUUDDUDUDDD","2112212211212212112112212112":"UUUDUDUUDUDUDDDUDUUUUDUDDDDD","21122122112122121121122121121221":"UUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","21122122112122121121122121121221121121":"UUUDUDUUDUDUDDDUDUDDUUUDDUUUUDUDDDDUDD","2112212211212212112112212112122112112122":"UUUDUDUUDUDUDDDUDUDDUUUDDUUUUDUDDDDUDDUD","2112212211212212112112212112122112112212":"UUUDUDUUDUDUDDDUDUDDUUUDDUUDUUUDUUDDDDDD","21122122112122121121122122":"UUUDUDUUDUDUDDDUDUDDUUUDDD","2112212211212212112112212211":"UUUDUDUUDUDUDDDUDUDDUUUDDDUD","2112212211212212112112212211212212":"UUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDD","21122122112122121121122122112122122112":"UUUDUDUUDUDUDDDUDUDDUUUUUUDUDUDUDDDDDD","2112212211212212112112212211212212211211":"UUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDDUUUDDD","2112212211212212112112212212112212":"UUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","21122122112122121121122122121122122112":"UUUDUDUUDUDUDDDUDUDDUUUDDUUUUUDDDDUDDD","2112212211212212112112212212112212211211":"UUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDDUUUDDD","2112212211212212112212":"UUUDUDUUDUDUDDDUDUDUDD","21122122112122121122122121":"UUUDUDUUDUDUDDDUDUDUDDUUDD","2112212211212212112212212112112212":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDD","211221221121221211221221211211221211":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDDUD","21122122112122121122122121121122122112":"UUUDUDUUDUDUDDDUDUDUUUUDDDUUUUDDDDUDDD","211221221121221211221221211212":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","2112212211212212112212212112122112":"UUUDUDUUDUDUDDDUDUDUDDUUUUUDDDUDDD","211221221121221211221221211212211211":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDD","21122122112122121122122121121221121122":"UUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDDUD","211221221121221221":"UUUDUUUUDDDDDUUDDD","211221221121221221121121":"UUUDUDUUDUDUDUUDUDDDDUDD","21122122112122122112112122":"UUUDUDUUDUDUDUUDUDDDDUDDUD","2112212211212212211211212211":"UUUDUDUUDUDUDDUUUDDUDUDUDDDD","21122122112122122112112122112112":"UUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","211221221121221221121121221121122121":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDD","2112212211212212211211212211211221211212":"UUUDUDUUDUDUDDDUUDUDUUDDUUDDDUUDUUUDDDDD","21122122112122122112112122112112212212":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDUDD","2112212211212212211211212211211221221211":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDUDDUD","2112212211212212211211212212112212":"UUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","21122122112122122112112122121122122112":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDDUDUDDD","2112212211212212211211212212112212211211":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDDUDUDDDUD","21122122112122122112112122121122122121":"UUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDUUDDDDD","21122122112122122112112212":"UUUDUDUUDUDUDDUUUDUUDDDDDD","2112212211212212211211221211":"UUUDUDUUDUDUDDDUUDUUUUDDDDDD","211221221121221221121122121121221121":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDUDD","2112212211212212211211221211212211211212":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDUDDUUDD","2112212211212212211211221211212212":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDD","21122122112122122112112212112122122112":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDUUDDUDUDDD","2112212211212212211211221211212212211211":"UUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDDUUUDDD","21122122121121122121":"UUUDUUUUUUDDDDUDDDDD","211221221211211221211212":"UUUDUDUUUUDUDUUDDDDDDUDD","2112212212112112212112122112":"UUUDUUUUUUDDDDUDDDUUUDDDUDDD","211221221211211221211212211211":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","211221221211211221211212211211212212":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDD","21122122121121122121121221121121221211":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDDUD","2112212212112112212112122112112122121122":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDDUDUD","21122122121121122121121221121122":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","211221221211211221211212211211221221":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","2112212212112112212112122112112212212112":"UUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDUUDDD","21122122121121122121121221221121":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","211221221211211221211212212211211212":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDDUUDD","2112212212112112212112122122112112122112":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUUUUDDDUDDD","211221221211211221211212212211211221":"UUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","2112212212112112212112122122112112212112":"UUUDUDUUDDUUDUUDUDUDDUDDDUDUDUUUUDUDDDDD","211221221211211221221121":"UUUDUUUUDUDUDDUDUUDDDDDD","21122122121121122122112122":"UUUDUDUUUUDUDUUDDDDUDDUDDD","21122122121121122122112122121121":"UUUDUDUUUUDUDUUDDDDUDDUDDDUUDUDD","211221221211211221221121221211211221":"UUUDUDUUDUUUUUUDDUDDDDUUDUDUDDDDUDDD","2112212212112112212211212212112112212112":"UUUDUDUUDDUUUUUDDDUUDUDDUUDDUUDDUDDDUDDD","2112212212112112212211212212112212":"UUUDUDUUDUUUUUUDDUDDDDDDUUUUDDDDDD","21122122121121122122112122121122122121":"UUUDUDUUDDUUUUUDDDUUDUDDUUUUDUDDDDDDDD","211221221211211221221121221221":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDD","211221221211211221221121221221121121":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDD","21122122121121122122112122122112112122":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDDUD","2112212212112112212211212212211211212211":"UUUDUDUUDDUUDUUDUDUUDDUDDDUDDDUUDUDDUDUD","21122122121121221121":"UUUDUDUUDDUUUUDDDDDD","211221221211212211211212":"UUUDUDUUDDUUDUDUDUUDDDDD","21122122121121221121121221221121":"UUUDUDUUDDUUDUDUDDUDUUUDDDDUDUDD","211221221211212211211212212211211221":"UUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDUDDD","2112212212112122112112122122112112212112":"UUUDUDUUDDUUDUDUDDUDUDUDUDUUDUDUUDDDUDDD","2112212212112122112112122122112122":"UUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDDD","2112212212112122112112122122112122121121":"UUUDUDUUDDUUDUDUDDUDUDUDUDUUDUDUDDDUDUDD","211221221211212211211221":"UUUDUDUUDDUUDUDUDDUDUDDD","2112212212112122112112212112":"UUUDUDUUDDUUDUDUDDUDUDDUUDDD","211221221211212211211221211211":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","21122122121121221121122121121122":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","211221221211212211211221211211221221":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","2112212212112122112112212112112212211212":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDDUUDD","2112212212112122112112212112112212212112":"UUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDUUDDD","21122122121121221121122122":"UUUDUDUUDDUUDUDUDDUDUDDDUD","21122122121121221121122122121121":"UUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDD","211221221211212211211221221211211221":"UUUDUDUUDDUUUUDDDDUUUDUUUUDDDDDDUDDD","2112212212112122112112212212112112212112":"UUUDUDUUDDUUDUDUDDUDUDDDUDUUDUUUUDUDDDDD","2112212212112122112112212212112212":"UUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDUDD","21122122121121221121122122121122122112":"UUUDUDUUDDUUDUDUDDUDUDDDUUUUUUDDDDUDDD","211221221211221221":"UUUUUUDUDUDUDDDDDD","211221221211221221121121":"UUUDUDUUDDUUDUUDUDDDDUDD","21122122121122122112112122":"UUUDUDUUDDUUDUUDUDDDDUDDUD","2112212212112212211211212212112212":"UUUDUDUUDDUUDDDUUDUDUUDDUUUUDDDDDD","21122122121122122112112122121122122112":"UUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDDUDUDDD","21122122121122122112112122121122122121":"UUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDUUDDDDD","211221221211221221121121221221":"UUUDUDUUDDUUDDUUUDUUDDUUDDDDDD","2112212212112212211211212212211212":"UUUDUDUUDDUUDDDUUDUUUUUUDDDDUDDDDD","21122122121122122112112122122112122121":"UUUDUDUUDDUUDDDUUDUDUUUUDUDUUDDDDDDUDD","2112212212112212211212":"UUUDUDUUDDUUDUUDUDDDDD","21122122121122122112122121":"UUUDUDUUDDUUDDDUUDUUUDDDDD","2112212212112212211212212112112212":"UUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDD","211221221211221221121221211211221211":"UUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDDD","21122122121122122112122121121122122112":"UUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDUDDD","21122122121122122112122121121122122121":"UUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDDUUDD","211221221211221221121221221121":"UUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","2112212212112212211212212211211212":"UUUDUDUUDDUUDDDUUDUUUDDDDUDUDDUUDD","21122122121122122112122122112112122121":"UUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUUUDDDDD","2112212212112212211212212211211221":"UUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUDDD","21122122121122122112122122112112212112":"UUUDUDUUDDUUDDDUUDUDUDUDUUDUDUUDDDUDDD","2121":"UUDD","212112112212":"UUDDUUDUDUDD","21211211221211":"UUDDUUDUDUDDUD","2121121122121121221121":"UUDDUUDUDUDDUDUUDUDUDD","21211211221211212211211212":"UUDDUUDUDUDDUDUUDUDUDDUUDD","212112112212112122112112122121":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDD","2121121122121121221121121221211221":"UUDDUUDUDUDDUDUUDUDUDDUUUUUDDDUDDD","212112112212112122112112122121122122":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDD","21211211221211212211211212212112212211":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUD","2121121122121121221121121221221121":"UUDDUUDUDUDDUDUUDUDUDDUUDDUUDUDUDD","21211211221211212211211212212211211221":"UUDDUUDUDUDDUDUUDUDUUUUDDDUUUUDDDDUDDD","21211211221211212211211221":"UUDDUUDUDUDDUUUUUUDDDDUDDD","2121121122121121221121122122":"UUDDUUDUDUDDUDUUDUDUDDUUUDDD","2121121122121121221121122122121121":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDD","21211211221211212211211221221211211221":"UUDDUUDUDUDDUDUUDUDUUUUDUUUUDDDDDDUDDD","212112112212112122112112212212112122":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUD","21211211221211212211211221221211212211":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUDUD","212112112212112122112112212212112212":"UUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDUDD","2121121122121121221121122122121122122112":"UUDDUUDUDUDDUDUUDUDUDDUUUDDUUUUUDDDDUDDD","21211211221211212212":"UUDDUUDUDUDDUDUUDUDD","212112112212112122122112":"UUDDUUDUUUUUUUDDDDDDUDDD","21211211221211212212211211":"UUDDUUDUDUDDUDUUDUDDUUUDDD","2121121122121121221221121121221121":"UUDDUUDUDUDDUDUUDUDDUUUDDDUUDUDUDD","21211211221211212212211211212211211221":"UUDDUUDUDUDDUDUUDUDDUUUDDUUUUUDDDDUDDD","2121121122121121221221121122":"UUDDUUDUDUDDUDUUDUDDUUUDDDUD","2121121122121121221221121122121121":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDD","21211211221211212212211211221211211221":"UUDDUUDUDUDDUDUUDUDDUUUUUUDUDUDUDDDDDD","2121121122121121221221121122121121122122":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","212112112212112122122112112212112122":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUD","21211211221211212212211211221211212211":"UUDDUUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUDUD","21211211221221121221":"UUDDUUDUDUUUUDUDDDDD","212112112212211212212112":"UUDDUUDUDUDUUUUDUDDDUDDD","21211211221221121221211211":"UUDDUUDUDUDDUUUDDUUDDUUDDD","2121121122122112122121121122":"UUDDUUDUDUDDUUUDDUUDDUUDDDUD","2121121122122112122121121122121121":"UUDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","212112112212211212212112112212112122":"UUDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","21211211221221121221211211221211212211":"UUDDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","21211211221221121221211211221221":"UUDDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","212112112212211212212112112212212112":"UUDDUUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","212112112212211212212112212212":"UUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","21211211221221121221211221221211":"UUDDUUDUDUDDUUUDDUUUUDUDDDDUDDUD","212112112212211212212112212212112112":"UUDDUUDUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","2121121122122112122121122122121121122121":"UUDDUUDUDUDDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","2121121122122112122121122122121121221121":"UUDDUUDUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","2121121122122112122122":"UUDDUUDUDUDDUUUDDUUDDD","212112112212211212212211":"UUDDUUDUDUDDUUUDDUUDDDUD","2121121122122112122122112112":"UUDDUUDUDUDDUUUDDUUDDDUUUDDD","21211211221221121221221121121221":"UUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","2121121122122112122122112112122112112212":"UUDDUUDUDUDDUUUDDUUDDDUDUUUDUUUDUUDDDDDD","212112112212211212212211211212212112":"UUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","2121121122122121":"UUDDUUDUDUDDUUDD","21211211221221211212":"UUDDUUDUDUDDUUDDUUDD","212112112212212112122112":"UUDDUUDUDUDDUUUUUDDDUDDD","21211211221221211212211211":"UUDDUUDUDUDDUUDDUUDDUUUDDD","21211211221221211212211211212212":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUDUDD","212112112212212112122112112122122112":"UUDDUUDUDUDDUUDDUUUUUDUUUUDDDDDDUDDD","2121121122122121121221121121221221121221":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUDUUUUDUDDDDD","2121121122122121121221121122":"UUDDUUDUDUDDUUDDUUDDUUUDDDUD","2121121122122121121221121122121121":"UUDDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","21211211221221211212211211221211211221":"UUDDUUDUDUDDUUDDUUDDUUUUUUDUDUDUDDDDDD","2121121122122121121221121122121121122122":"UUDDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDD","21211211221221211212211211221221":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUUDDD","212112112212212112122112112212212112":"UUDDUUDUDUDDUUDDUUDDUUUDDDUUUDDUUDDD","21211211221221211221":"UUDDUUDUDUUUUDDDUDDD","2121121122122121122122":"UUDDUUDUDUDDUUDDUUUDDD","212112112212212112212211":"UUDDUUDUDUDDUUDDUUUDDDUD","2121121122122121122122112112":"UUDDUUDUDUDDUUDDUUUDDDUUUDDD","21211211221221211221221121121221":"UUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDD","212112112212212112212211211212212112":"UUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDUUDDD","2121121122122121122122112112122122":"UUDDUUDUDUDDUUDDUUUDDDUDUUUDDUUDDD","212112112212212112212211211212212211":"UUDDUUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUD","212112112212212112212211212212":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDD","21211211221221211221221121221211":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUD","212112112212212112212211212212112112":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","2121121122122121122122112122121121122121":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDD","2121121122122121122122112122122112":"UUDDUUDUDUDDUUDDUUUUUUDUDUDUDDDDDD","212112112212212112212211212212211211":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","21211211221221211221221121221221121122":"UUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","21211212":"UUDDUUDD","212112122112":"UUUUUDDDUDDD","21211212211211":"UUDDUUDDUUUDDD","21211212211211212212":"UUDDUUDDUUUDDDUUDUDD","2121121221121121221211":"UUDDUUDDUUUDDDUUDUDDUD","212112122112112122121122":"UUDDUUDDUUUDDDUUDUDDUDUD","2121121221121121221211221221":"UUDDUUDDUUUDDDUUDUDDUDUUUDDD","2121121221121121221211221221121121":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","212112122112112122121122122112112122":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","21211212211211212212112212211211212211":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","2121121221121121221211221221121121221221":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUUUDDD","21211212211211212212112212211212":"UUDDUUDDUUUDDDUUDUDDUDUUUDDDUUDD","2121121221121121221211221221121221221121":"UUDDUUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","212112122112112122122112":"UUDDUUUUUDUUUUDDDDDDUDDD","21211212211211212212211211":"UUDDUUDDUUUDDDUUDUDDUUUDDD","2121121221121121221221121122":"UUDDUUDDUUUDDDUUDUDDUUUDDDUD","2121121221121121221221121122121121":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDD","21211212211211212212211211221211211221":"UUDDUUDDUUUDDDUUDUDDUUUUUUDUDUDUDDDDDD","2121121221121121221221121122121121122122":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","212112122112112122122112112212112122":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUD","21211212211211212212211211221211212211":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUDUD","2121121221121121221221121122121121221221":"UUDDUUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","2121121221121121221221121221":"UUDDUUDDUUUDDDUUDUUUUDUDDDDD","21211212211211212212211212212112":"UUDDUUDDUUUDDDUUDUDUUUUDUDDDUDDD","2121121221121121221221121221211211":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","212112122112112122122112122121121122":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","2121121221121121221221121221211211221221":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","2121121221121121221221121221211221221121":"UUDDUUDDUUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","2121121221121122":"UUDDUUDDUUUDDDUD","2121121221121122121121":"UUDDUUDDUUUDDDUDUUDUDD","21211212211211221211211221":"UUDDUUDDUUUUUUDUDUDUDDDDDD","2121121221121122121121122122":"UUDDUUDDUUUDDDUDUUDUDDUUUDDD","212112122112112212112112212211":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","212112122112112212112112212211212212":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDD","21211212211211221211211221221121221211":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUD","2121121221121122121121122122121121":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","212112122112112212112112212212112122":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","21211212211211221211211221221211212211":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","212112122112112212112112212212112212":"UUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","2121121221121122121121122122121122122112":"UUDDUUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","21211212211211221221":"UUDDUUDDUUUDDDUUUDDD","212112122112112212212112":"UUDDUUDDUUUDDDUUUDDUUDDD","21211212211211221221211211":"UUDDUUDDUUUDDDUDUUUDDUUDDD","2121121221121122122121121122":"UUDDUUDDUUUDDDUDUUUDDUUDDDUD","2121121221121122122121121122121121":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDD","212112122112112212212112112212112122":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUD","21211212211211221221211211221211212211":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUDUD","2121121221121122122121121122121121221221":"UUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDD","2121121221121122122121121221":"UUDDUUDDUUUDDDUUUDDUUDDUUDDD","2121121221121122122121121221121121":"UUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDD","212112122112112212212112122112112122":"UUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDDUD","2121121221121122122121121221121121221221":"UUDDUUDDUUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","21211212211211221221211221221121":"UUDDUUDDUUUDDDUDUUUDUUUDUUDDDDDD","2121121221121122122121122122112122":"UUDDUUDDUUUDDDUDUUUDDUUDUUUUDDDDDD","2121121221121122122121122122112122121121":"UUDDUUDDUUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","21211212211211221221211221221121221221":"UUDDUUDDUUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","2121121221221121":"UUDDUUDDUUDUDUDD","21211212212211211212":"UUDDUUDDUUDUDUDDUUDD","212112122122112112122112":"UUDDUUDDUUDUDUUUUDDDUDDD","21211212212211211212211211":"UUDDUUDDUUDUDUDDUUDDUUUDDD","2121121221221121121221121122":"UUDDUUDDUUDUDUDDUUDDUUUDDDUD","2121121221221121121221121122121121":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDD","21211212212211211212211211221211211221":"UUDDUUDDUUDUDUDDUUDDUUUUUUDUDUDUDDDDDD","2121121221221121121221121122121121122122":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","212112122122112112122112112212112122":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUD","2121121221221121121221121122121121221221":"UUDDUUDDUUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","21211212212211211212211211221221":"UUDDUUDDUUDUDUDDUUDDUUUDDDUUUDDD","212112122122112112122112112212212112":"UUDDUUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDD","2121121221221121121221121122122121121221":"UUDDUUDDUUDUDUDDUUDDUUUDDDUUUDDUUDDUUDDD","21211212212211211221":"UUUUUDDDUUUUDDDDUDDD","212112122122112112212112":"UUDDUUDDUUDUDUUUUDUDDDDD","21211212212211211221211211":"UUDDUUDDUUDUDUDDUUUDDUUDDD","2121121221221121122121121122":"UUDDUUDDUUDUDUDDUUUDDUUDDDUD","21211212212211211221211211221221":"UUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDD","212112122122112112212112112212212112":"UUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","2121121221221121122121121122122121121221":"UUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","2121121221221121122121121221":"UUDDUUDDUUDUDUDUUUUDUDDDUDDD","2121121221221121122121121221121121":"UUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","212112122122112112212112122112112122":"UUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDDUD","2121121221221121122121121221121121221221":"UUDDUUDDUUDUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","212112122122112122":"UUDDUUDDUUDUDUDDUD","21211212212211212212112212":"UUDDUUDDUUDUDUDDUDUUDUDUDD","212112122122112122121122122112":"UUDDUUDDUUDUDUDDUUUUUUDDDDUDDD","21211212212211212212112212211211":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDD","21211212212211212212112212211211212212":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDD","2121121221221121221211221221121121221211":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUD","212112122122112122121122122121":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDD","21211212212211212212112212212112112212":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDUDUDD","2121121221221121221211221221211212":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDD","21211212212211212212112212212112122112":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUUUUDDDUDDD","2121121221221121221211221221211212211211":"UUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDD","2121122122":"UUDDUUUDDD","212112212211":"UUDDUUUDDDUD","2121122122112112":"UUDDUUUDDDUUUDDD","21211221221121121221":"UUDDUUUDDDUUUDDUUDDD","2121122122112112122112112212":"UUDDUUUDDDUDUUUDUUUDUUDDDDDD","212112212211211212211211221211":"UUDDUUUDDDUDUUUDDUUDUUUUDDDDDD","2121122122112112122112112212112112":"UUDDUUUDDDUDUUUDDUUDUUUUDDDDDUUDDD","2121122122112112122112112212112112212212":"UUDDUUUDDDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","212112212211211212211211221211212212":"UUDDUUUDDDUDUUUDDUUDUDUUDUDUDDDUDUDD","2121122122112112122112112212112122122112":"UUDDUUUDDDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","212112212211211212212112":"UUDDUUUDDDUUUDDUUDDUUDDD","21211221221121121221211221221121":"UUDDUUUDDDUDUUUDDUUDUUUDUUDDDDDD","2121122122112112122121122122112122":"UUDDUUUDDDUDUUUDDUUDDUUDUUUUDDDDDD","21211221221121121221211221221121221221":"UUDDUUUDDDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","212112212211211212212112212212":"UUDDUUUDDDUDUUUDDUUUUDUDDDDUDD","21211221221121121221211221221211":"UUDDUUUDDDUDUUUDDUUUUDUDDDDUDDUD","212112212211211212212112212212112112":"UUDDUUUDDDUDUUUDDUUDUUUDUUDDUUDDDDDD","2121122122112112122121122122121121122121":"UUDDUUUDDDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","2121122122112112122122":"UUDDUUUDDDUDUUUDDUUDDD","212112212211211212212211":"UUDDUUUDDDUDUUUDDUUDDDUD","212112212211211212212211212212":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDD","21211221221121121221221121221211":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUD","212112212211211212212211212212112112":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUUUDDD","2121122122112112122122112122121122":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUDUD","21211221221121121221221121221211221221":"UUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","212112212211212212":"UUDDUUUDDDUDUUDUDD","21211221221121221211":"UUDDUUUDDDUDUUDUDDUD","212112212211212212112112":"UUDDUUUDDDUDUUDUDDUUUDDD","2121122122112122121121122121":"UUDDUUUDDDUDUUDUDDUUUDDDUUDD","21211221221121221211211221211212":"UUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","212112212211212212112112212112122112":"UUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","21211221221121221211211221211212211211":"UUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","21211221221121221211211221221121":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","2121122122112122121121122122112122":"UUDDUUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","21211221221121221211211221221121221221":"UUDDUUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","212112212211212212112112212212":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","21211221221121221211211221221211":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","2121122122112122121121122122121122":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","21211221221121221211211221221211221221":"UUDDUUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","2121122122112122122112":"UUDDUUUUUUDUDUDUDDDDDD","212112212211212212211211":"UUDDUUUDDDUDUUDUDDUUUDDD","21211221221121221221121121221121":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","212112212211212212211211212211211221":"UUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","21211221221121221221121121221121122122":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","212112212211212212211211212212":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","21211221221121221221121121221211":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","2121122122112122122112112122121122":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","21211221221121221221121121221211221221":"UUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","21211221221121221221121122":"UUDDUUUDDDUDUUDUDDUUUDDDUD","21211221221121221221121122121121":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDD","2121122122112122122112112212112122":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUD","212112212211212212211211221211212211":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUD","2121122122112122122112112212112122112112":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","21211221221121221221121122121121221221":"UUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","2121122122121121":"UUDDUUUDDDUUDUDD","21211221221211211221":"UUUUUDUUUUDDDDDDUDDD","212112212212112112212112":"UUDDUUUDDDUUDUUUUDUDDDDD","2121122122121121122121121221":"UUDDUUUDDDUUDUDUUUUDUDDDUDDD","212112212212112112212112122112112212":"UUDDUUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","2121122122121121122121121221121122122121":"UUDDUUUDDDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","212112212212112112212112122122":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","21211221221211211221211212212211":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","212112212212112112212112122122112112":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","2121122122121121122121121221221121121221":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","2121122122121121122121121221221121122121":"UUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","2121122122121121122122":"UUDDUUUDDDUUDUDDUUUDDD","212112212212112112212211":"UUDDUUUDDDUUDUDDUUUDDDUD","212112212212112112212211212212":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDD","21211221221211211221221121221211":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUD","212112212212112112212211212212112112":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","2121122122121121122122112122121121122121":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","2121122122121121122122112122121122":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUDUD","21211221221211211221221121221211221221":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","2121122122121121122122112122122112":"UUDDUUUDDDUUDUDDUUUUUUDUDUDUDDDDDD","212112212212112112212211212212211211":"UUDDUUUDDDUUDUDDUUUDDDUDUUDUDDUUUDDD","212112212212112122":"UUDDUUUDDDUUDUDDUD","21211221221211212211":"UUDDUUUDDDUUDUDDUDUD","212112212212112122112112":"UUDDUUUDDDUUDUDDUDUUUDDD","2121122122121121221121122121":"UUDDUUUDDDUUDUDDUDUUUDDDUUDD","212112212212112122112112212112112212":"UUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","2121122122121121221121122121121122122121":"UUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","212112212212112122112112212212":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","21211221221211212211211221221211":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","212112212212112122112112212212112112":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUUUDDD","2121122122121121221121122122121121122121":"UUDDUUUDDDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","2121122122121121221121122122121122":"UUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","21211221221211212211211221221211221221":"UUDDUUUDDDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","21221121":"UUDUDUDD","212211211212":"UUDUDUDDUUDD","2122112112122112":"UUDUDUUUUDDDUDDD","212211211212211211":"UUDUDUDDUUDDUUUDDD","21221121121221121122":"UUDUDUDDUUDDUUUDDDUD","21221121121221121122121121":"UUDUDUDDUUDDUUUDDDUDUUDUDD","212211211212211211221211211221":"UUDUDUDDUUDDUUUUUUDUDUDUDDDDDD","21221121121221121122121121122122":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","2122112112122112112212112112212211":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","2122112112122112112212112112212211212212":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUDUUDUDD","21221121121221121122121121122122121121":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","2122112112122112112212112112212212112122":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","2122112112122112112212112122":"UUDUDUDDUUDDUUUDDDUDUUDUDDUD","21221121121221121122121121221221":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDD","21221121121221121122121121221221121121":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","2122112112122112112212112122122112112122":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","2122112112122112112212112122122112112212":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","212211211212211211221211212212211212":"UUDUDUDDUUDDUUUDDDUDUUDUDDUUUDDDUUDD","2122112112122112112212112122122112122121":"UUDUDUDDUUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","212211211212211211221221":"UUDUDUDDUUDDUUUDDDUUUDDD","2122112112122112112212212112":"UUDUDUDDUUDDUUUDDDUUUDDUUDDD","212211211212211211221221211211":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDD","21221121121221121122122121121122":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUD","21221121121221121122122121121122121121":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDD","2122112112122112112212212112112212112122":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDDDUDUUDUDDUD","21221121121221121122122121121221":"UUDUDUDDUUDDUUUDDDUUUDDUUDDUUDDD","21221121121221121122122121121221121121":"UUDUDUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDD","2122112112122112112212212112122112112122":"UUDUDUDDUUDDUUUDDDUDUUUDDUUUUDUDDDDUDDUD","2122112112122112112212212112122112112212":"UUDUDUDDUUDDUUUDDDUDUUUDDUUDUUUDUUDDDDDD","2122112112122121":"UUDUDUDDUUDDUUDD","21221121121221211221":"UUDUDUDDUUUUUDDDUDDD","2122112112122121122122":"UUDUDUDDUUDDUUDDUUUDDD","212211211212212112212211":"UUDUDUDDUUDDUUDDUUUDDDUD","2122112112122121122122112112":"UUDUDUDDUUDDUUDDUUUDDDUUUDDD","21221121121221211221221121121221":"UUDUDUDDUUDDUUDDUUUDDDUUUDDUUDDD","2122112112122121122122112112122112112212":"UUDUDUDDUUDDUUDDUUUDDDUDUUUDUUUDUUDDDDDD","2122112112122121122122112112122122":"UUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDD","212211211212212112212211211212212211":"UUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDDUD","212211211212212112212211212212":"UUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","2122112112122121122122112122122112":"UUDUDUDDUUDDUUDDUUUUUUDUDUDUDDDDDD","212211211212212112212211212212211211":"UUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDD","21221121121221211221221121221221121122":"UUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDDUD","2122112112122121122122121121":"UUDUDUDDUUDDUUDDUUUDDDUUDUDD","21221121121221211221221211211221":"UUDUDUDDUUDDUUUUUDUUUUDDDDDDUDDD","212211211212212112212212112112212112":"UUDUDUDDUUDDUUDDUUUDDDUUDUUUUDUDDDDD","2122112112122121122122121121122121121221":"UUDUDUDDUUDDUUDDUUUDDDUUDUDUUUUDUDDDUDDD","2122112112122121122122121121122122":"UUDUDUDDUUDDUUDDUUUDDDUUDUDDUUUDDD","212211211212212112212212112112212211":"UUDUDUDDUUDDUUDDUUUDDDUUDUDDUUUDDDUD","21221121121221221121":"UUDUDUDDUUDDUUDUDUDD","212211211212212211211221":"UUDUDUUUUDDDUUUUDDDDUDDD","2122112112122122112112212112":"UUDUDUDDUUDDUUDUDUUUUDUDDDDD","212211211212212211211221211211":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDD","21221121121221221121122121121122":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUD","212211211212212211211221211211221221":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDD","2122112112122122112112212112112212212112":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","21221121121221221121122121121221":"UUDUDUDDUUDDUUDUDUDUUUUDUDDDUDDD","21221121121221221121122121121221121121":"UUDUDUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","2122112112122122112112212112122112112122":"UUDUDUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDDUD","2122112112122122112112212112122122":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDD","212211211212212211211221211212212211":"UUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDDUD","2122112112122122112122":"UUDUDUDDUUDDUUDUDUDDUD","2122112112122122112122121121":"UUDUDUDDUUDDUUDUDUDDUDUUDUDD","21221121121221221121221211211221":"UUDUDUDDUUDDUUDUUUUUUUDDDDDDUDDD","2122112112122122112122121121122122":"UUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDD","212211211212212211212212112112212211":"UUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDDUD","212211211212212211212212112212":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDD","2122112112122122112122121122122112":"UUDUDUDDUUDDUUDUDUDDUUUUUUDDDDUDDD","212211211212212211212212112212211211":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDD","2122112112122122112122121122122121":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUDD","21221121121221221121221211221221211212":"UUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUDDUUDD","2122112112212112":"UUDUDUUUUDUDDDDD","212211211221211211":"UUDUDUDDUUUDDUUDDD","21221121122121121122":"UUDUDUDDUUUDDUUDDDUD","212211211221211211221221":"UUDUDUDDUUUDDUUDDDUUUDDD","2122112112212112112212211212":"UUDUDUDDUUUDDUUDDDUUUDDDUUDD","21221121122121121122122112122121":"UUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","2122112112212112112212211212212112112212":"UUDUDUDDUUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","212211211221211211221221121221211221":"UUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","21221121122121121122122112122121122122":"UUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","2122112112212112112212212112":"UUDUDUDDUUUDDUUDDDUUUDDUUDDD","21221121122121121122122121121221":"UUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","21221121122121121122122121121221121121":"UUDUDUDDUUUDDUUDDDUDUUUDDUUUUDUDDDDUDD","2122112112212112112212212112122112112122":"UUDUDUDDUUUDDUUDDDUDUUUDDUUUUDUDDDDUDDUD","2122112112212112112212212112122112112212":"UUDUDUDDUUUDDUUDDDUDUUUDDUUDUUUDUUDDDDDD","212211211221211211221221211221221121":"UUDUDUDDUUUDDUUDDDUDUUUDUUUDUUDDDDDD","2122112112212112112212212112212211211212":"UUDUDUDDUUUDDUUDDDUDUUUDUUUDDUDUDUUDDDDD","21221121122121121122122121122122112122":"UUDUDUDDUUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","21221121122121121221":"UUDUDUDUUUUDUDDDUDDD","21221121122121121221121121":"UUDUDUDDUUUDDUUUUDUDDDDUDD","2122112112212112122112112122":"UUDUDUDDUUUDDUUUUDUDDDDUDDUD","212211211221211212211211212212112212":"UUDUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","2122112112212112122112112122121122122112":"UUDUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","21221121122121121221121121221221":"UUDUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","2122112112212112122112112122122112112212":"UUDUDUDDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","212211211221211212211211212212211212":"UUDUDUDDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","2122112112212112122112112122122112122121":"UUDUDUDDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","2122112112212112122122":"UUDUDUDDUUUDDUUDDUUDDD","212211211221211212212211":"UUDUDUDDUUUDDUUDDUUDDDUD","2122112112212112122122112112":"UUDUDUDDUUUDDUUDDUUDDDUUUDDD","21221121122121121221221121121221":"UUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","2122112112212112122122112112122112112212":"UUDUDUDDUUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","21221121122121121221221121122121":"UUDUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","2122112112212112122122112112212112112212":"UUDUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","212211211221211212212211212212":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","21221121122121121221221121221211":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","2122112112212112122122112122121122":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","21221121122121121221221121221211221221":"UUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUUUDDD","21221121122122":"UUDUDUDDUUUDDD","21221121122122121121":"UUDUDUDDUUUDDDUUDUDD","212211211221221211211221":"UUDUDUUUUDUUUUDDDDDDUDDD","2122112112212212112112212112":"UUDUDUDDUUUDDDUUDUUUUDUDDDDD","21221121122122121121122121121221":"UUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","21221121122122121121122121121221121121":"UUDUDUDDUUUDDDUUDUDDUUUDDUUUUDUDDDDUDD","2122112112212212112112212112122112112122":"UUDUDUDDUUUDDDUUDUDDUUUDDUUUUDUDDDDUDDUD","2122112112212212112112212112122112112212":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDUUUDUUDDDDDD","2122112112212212112112212112122122":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","212211211221221211211221211212212211":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","2122112112212212112112212112122122112112":"UUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUUUDDD","2122112112212212112122":"UUDUDUDDUUUDDDUUDUDDUD","212211211221221211212211":"UUDUDUDDUUUDDDUUDUDDUDUD","2122112112212212112122112112":"UUDUDUDDUUUDDDUUDUDDUDUUUDDD","21221121122122121121221121121221":"UUDUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","2122112112212212112122112112122122":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","212211211221221211212211211212212211":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","2122112112212212112122112112122122112112":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUUUDDD","21221121122122121121221121122121":"UUDUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","2122112112212212112122112112212112112212":"UUDUDUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","2122112112212212112212":"UUDUDUDDUUUDDDUUDUDUDD","21221121122122121122122112":"UUDUDUDDUUUDDUUUUUDDDDUDDD","212211211221221211221221121221":"UUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","2122112112212212112212211212212112":"UUDUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","212211211221221211221221121221211211":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","21221121122122121122122112122121121122":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","21221121122122121122122112122122":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","2122112112212212112212211212212211":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","21221121122122121122122112122122112112":"UUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","2122112122":"UUDUDUDDUD","2122112122121121":"UUDUDUDDUDUUDUDD","21221121221211211221":"UUDUUUUUUUDDDDDDUDDD","212211212212112112212112":"UUDUDUDDUDUUDUUUUDUDDDDD","2122112122121121122121121221":"UUDUDUDDUDUUDUDUUUUDUDDDUDDD","2122112122121121122121121221121121":"UUDUDUDDUDUUDUDDUUUDDUUUUDUDDDDUDD","212211212212112112212112122112112122":"UUDUDUDDUDUUDUDDUUUDDUUUUDUDDDDUDDUD","2122112122121121122121121221121121221221":"UUDUDUDDUDUUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","212211212212112112212112122112112212":"UUDUDUDDUDUUDUDDUUUDDUUDUUUDUUDDDDDD","2122112122121121122121121221121122122121":"UUDUDUDDUDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","2122112122121121122122":"UUDUDUDDUDUUDUDDUUUDDD","212211212212112112212211":"UUDUDUDDUDUUDUDDUUUDDDUD","212211212212112112212211212212":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDD","21221121221211211221221121221211":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUD","2122112122121121122122112122121122":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUDUD","21221121221211211221221121221211221221":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","2122112122121121122122112122122112":"UUDUDUDDUDUUDUDDUUUUUUDUDUDUDDDDDD","212211212212112112212211212212211211":"UUDUDUDDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","212211212212112112212212112212":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUDD","2122112122121121122122121122122112":"UUDUDUDDUDUUDUDDUUUDDUUUUUDDDDUDDD","212211212212112112212212112212211211":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","21221121221211211221221211221221121221":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","2122112122121121122122121122122112122122":"UUDUDUDDUDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","212211212212112212":"UUDUDUDDUDUUDUDUDD","2122112122121122122112":"UUDUDUDDUUUUUUDDDDUDDD","212211212212112212211211":"UUDUDUDDUDUUDUDUDDUUUDDD","21221121221211221221121121221121":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDUDD","212211212212112212211211212211211221":"UUDUDUDDUDUUDUDUDDUUUDDUUUUUDDDDUDDD","2122112122121122122112112122112112212112":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","212211212212112212211211212212":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDD","21221121221211221221121121221211":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUD","2122112122121122122112112122121122":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUDUD","21221121221211221221121121221211221221":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","2122112122121122122112112122122112":"UUDUDUDDUDUUDUDUUUUDUUUUDDDDDDUDDD","21221121221211221221121121221221121221":"UUDUDUDDUDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","2122112122121122122121":"UUDUDUDDUDUUDUDUDDUUDD","212211212212112212212112112212":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDD","21221121221211221221211211221211":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDDUD","21221121221211221221211211221211212212":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDDUDUUDUDD","2122112122121122122121121122122112":"UUDUDUDDUDUUDUDUUUUDDDUUUUDDDDUDDD","21221121221211221221211211221221121221":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUUUUDUDDDDD","2122112122121122122121121122122112122122":"UUDUDUDDUDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDD","21221121221211221221211212":"UUDUDUDDUDUUDUDUDDUUDDUUDD","212211212212112212212112122112":"UUDUDUDDUDUUDUDUDDUUUUUDDDUDDD","21221121221211221221211212211211":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDD","2122112122121122122121121221121122":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUD","2122112122121122122121121221121122121121":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","21221121221211221221211212211211221221":"UUDUDUDDUDUUDUDUDDUUDDUUDDUUUDDDUUUDDD","21221121221221":"UUDUDUDDUUUDDD","21221121221221121121":"UUDUDUDDUUUDDDUUDUDD","2122112122122112112122":"UUDUDUDDUUUDDDUUDUDDUD","212211212212211211212211":"UUDUDUDDUUUDDDUUDUDDUDUD","2122112122122112112122112112":"UUDUDUDDUDUUUUUUDUDUDUDDDDDD","21221121221221121121221121122121":"UUDUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","212211212212211211212211211221211212":"UUDUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","2122112122122112112122112112212212":"UUDUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","212211212212211211212211211221221211":"UUDUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","2122112122122112112122112112212212112112":"UUDUDUDDUDUUUDUDUUDDUUDDUUUDUUDDUUDDDDDD","212211212212211211212212112212":"UUDUDUDDUDUUUDUDUUDDUUUUDDDDDD","2122112122122112112122121122122112":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDD","212211212212211211212212112212211211":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDDUD","21221121221221121121221211221221121221":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","2122112122122112112122121122122112122122":"UUDUDUDDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","2122112122122112112122121122122121":"UUDUDUDDUDUUUDUDUUDDUUDUDUDUUDDDDD","2122112122122112112212":"UUDUDUDDUUUDDDUUDUDUDD","212211212212211211221211":"UUDUDUDDUDUUUDUUUUDDDDDD","21221121221221121122121121221121":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","212211212212211211221211212211211212":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","212211212212211211221211212212":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDD","2122112122122112112212112122122112":"UUDUDUDDUDUUUDUDUUDUDUDDUUDDUDUDDD","212211212212211211221211212212211211":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUDDUUUDDD","21221121221221121122121121221221121221":"UUDUDUDDUDUUUDUDUUDUDUDDDUDUUUUDUDDDDD","212212":"UUDUDD","21221211":"UUDUDDUD","212212112112":"UUDUDDUUUDDD","2122121121122121":"UUDUDDUUUDDDUUDD","21221211211221211212":"UUDUDDUDUUUDUUUDDDDD","212212112112212112122112":"UUDUDDUDUUUDUDUDUDUDUDDD","21221211211221211212211211":"UUDUDDUDUUUDUDUDUDUDUDDDUD","21221211211221211212211211212212":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","2122121121122121121221121121221211":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","212212112112212112122112112122121122":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","2122121121122121121221121121221211221221":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","212212112112212112122112112122122112":"UUDUDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","21221211211221211212211211212212211211":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","2122121121122121121221121121221221121122":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","2122121121122121121221121122":"UUDUDDUDUUUDUDUDUDUDUDDDUDUD","21221211211221211212211211221221":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","212212112112212112122112112212212112":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","21221211211221211212211211221221211211":"UUDUDDUDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","2122121121122121121221121122122121121122":"UUDUDDUDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUD","2122121121122121121221121122122121121221":"UUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDUUDDD","2122121121122121121221221121":"UUDUDDUDUUUDUDUDUUUDDDDUDUDD","21221211211221211212212211211212":"UUDUDDUDUUUDUDUDUUUDDDDUDUDDUUDD","212212112112212112122122112112122112":"UUDUDDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","21221211211221211212212211211212211211":"UUDUDDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","2122121121122121121221221121121221121122":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","21221211211221211212212211211221":"UUDUDDUDUUUDUDUDUDUDUUUUDDDDUDDD","212212112112212112122122112112212112":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","21221211211221211212212211211221211211":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","2122121121122121121221221121122121121122":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","2122121121122121121221221121122121121221":"UUDUDDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDD","21221211211221221121":"UUDUDDUUUDDDUUDUDUDD","2122121121122122112122":"UUDUDDUDUUUDUUUUDDDDDD","2122121121122122112122121121":"UUDUDDUDUUUDUDUUDUDUDDDUDUDD","21221211211221221121221211211221":"UUDUDDUDUUUDUDUUDUDUDDUUDDUDUDDD","212212112112212211212212112112212112":"UUDUDDUDUUUDUDUUDUDUDDDUDUUUUDUDDDDD","2122121121122122112122121121122121121221":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","212212112112212211212212112212":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","2122121121122122112122121122122121":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","21221211211221221121221211221221211212":"UUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","21221211211221221121221221":"UUDUDDUDUUUDUUUUDDDDDUUDDD","21221211211221221121221221121121":"UUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","2122121121122122112122122112112122":"UUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDDUD","212212112112212211212212211211212211":"UUDUDDUDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","2122121121122122112122122112112122112112":"UUDUDDUDUUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","212212112112212212":"UUDUDDUUUDDDUUDUDD","21221211211221221211":"UUDUDDUUUDDDUUDUDDUD","2122121121122122121122":"UUDUDDUUUDDDUUDUDDUDUD","21221211211221221211221221":"UUDUDDUDUUUUUUDUDUDUDDDDDD","21221211211221221211221221121121":"UUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","2122121121122122121122122112112122":"UUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","212212112112212212112212211212":"UUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","2122121121122122121122122112122121":"UUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","21221211211221221211221221121221221121":"UUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","2122121121221121":"UUDUDDUDUUDUDUDD","21221211212211211212":"UUDUDDUDUUDUDUDDUUDD","2122121121221121121221221121":"UUDUDDUDUUDUDUDDUUDDUUDUDUDD","21221211212211211212212211211221":"UUDUDDUDUUDUDUUUUDDDUUUUDDDDUDDD","212212112122112112122122112112212112":"UUDUDDUDUUDUDUDDUUDDUUDUDUUUUDUDDDDD","2122121121221121121221221121122121121221":"UUDUDDUDUUDUDUDDUUDDUUDUDUDUUUUDUDDDUDDD","212212112122112112122122112122":"UUDUDDUDUUDUDUDDUUDDUUDUDUDDUD","212212112122112112122122112122121121":"UUDUDDUDUUDUDUDDUUDDUUDUDUDDUDUUDUDD","2122121121221121121221221121221211211221":"UUDUDDUDUUDUDUDDUUDDUUDUUUUUUUDDDDDDUDDD","21221211212211211212212211212212112212":"UUDUDDUDUUDUDUDDUUDDUUDUDUDDUDUUDUDUDD","21221211212211211221":"UUDUDDUUUUUUDDDDUDDD","212212112122112112212112":"UUDUDDUDUUDUDUUUUDUDDDDD","21221211212211211221211211":"UUDUDDUDUUDUDUDDUUUDDUUDDD","2122121121221121122121121122":"UUDUDDUDUUDUDUDDUUUDDUUDDDUD","21221211212211211221211211221221":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDD","212212112122112112212112112212211212":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","2122121121221121122121121122122112122121":"UUDUDDUDUUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","212212112122112112212112112212212112":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","2122121121221121122121121122122121121221":"UUDUDDUDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","2122121121221121122122":"UUDUDDUDUUDUDUDDUUUDDD","2122121121221121122122121121":"UUDUDDUDUUDUDUDDUUUDDDUUDUDD","21221211212211211221221211211221":"UUDUDDUDUUDUDUUUUDUUUUDDDDDDUDDD","212212112122112112212212112112212112":"UUDUDDUDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","2122121121221121122122121121122121121221":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","212212112122112112212212112212":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUDD","2122121121221121122122121122122112":"UUDUDDUDUUDUDUDDUUUDDUUUUUDDDDUDDD","21221211212211211221221211221221121221":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","2122121121221121122122121122122112122122":"UUDUDDUDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","2122121122":"UUDUDDUDUD","21221211221221":"UUDUDDUDUUUDDD","21221211221221121121":"UUDUDDUDUUUDDDUUDUDD","2122121122122112112122":"UUDUDDUDUUUDDDUUDUDDUD","212212112212211211212211":"UUDUDDUDUUUDDDUUDUDDUDUD","2122121122122112112122112112":"UUDUDDUDUDUUUUUUDUDUDUDDDDDD","21221211221221121121221121122121":"UUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","2122121122122112112122112112212112112212":"UUDUDDUDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","212212112212211211212211211221211212":"UUDUDDUDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","212212112212211211212212112212":"UUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","2122121122122112112122121122122112":"UUDUDDUDUDUUUDUDUUDDUUDUDUDDUDUDDD","21221211221221121121221211221221121221":"UUDUDDUDUDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","2122121122122112112122121122122112122122":"UUDUDDUDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","2122121122122112112122121122122121":"UUDUDDUDUDUUUDUDUUDDUUDUDUDUUDDDDD","21221211221221121121221221":"UUDUDDUDUUUDDDUUDUDDUUUDDD","212212112212211211212212211212":"UUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","2122121122122112112122122112122121":"UUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","21221211221221121121221221121221211221":"UUDUDDUDUDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","2122121122122112112122122112122121122122":"UUDUDDUDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","212212112212211212":"UUDUDDUDUUUDDDUUDD","2122121122122112122121":"UUDUDDUDUDUUUDUUUDDDDD","212212112212211212212112112212":"UUDUDDUDUDUUUDUDUDUUUDDDDUDUDD","21221211221221121221211211221211":"UUDUDDUDUDUUUDUDUDUDUDUUUUDDDDDD","2122121122122112122121121122121121221121":"UUDUDDUDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","2122121122122112122121121122122112":"UUDUDDUDUDUUUDUDUDUDUDUUUUDDDDUDDD","21221211221221121221211211221221121221":"UUDUDDUDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","2122121122122112122121121122122112122122":"UUDUDDUDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","2122121122122112122121121122122121":"UUDUDDUDUDUUUDUDUDUUUDDDDUDUDDUUDD","21221211221221121221211211221221211221":"UUDUDDUDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","2122121122122112122121121122122121122122":"UUDUDDUDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","21221211221221121221221121":"UUDUDDUDUDUUUDUUUDDDDUDUDD","212212112212211212212211211212":"UUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","2122121122122112122122112112122112":"UUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDDD","212212112212211212212211211212211211":"UUDUDDUDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","21221211221221121221221121121221121122":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","2122121122122112122122112112122121":"UUDUDDUDUDUUUDUDUDUUUUDDDDUUUDDDDD","21221211221221121221221121121221211221":"UUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","2122121122122112122122112112122121122122":"UUDUDDUDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","212212112212211212212211211221":"UUDUDDUDUDUUUDUDUDUUUUDDDDUDDD","2122121122122112122122112112212112":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDD","21221211221221121221221121122121121221":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","2122121122122112122122112112212112122122":"UUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","212212112212212112":"UUDUDDUDUUUDDUUDDD","21221211221221211211":"UUDUDDUDUDUUUDDUUDDD","2122121122122121121122":"UUDUDDUDUDUUUDDUUDDDUD","2122121122122121121122121121":"UUDUDDUDUDUUUDDUUDDDUDUUDUDD","212212112212212112112212112122":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","21221211221221211211221211212211":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUD","212212112212212112112212112122112112":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","2122121122122121121122121121221221":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","2122121122122121121122121121221221121121":"UUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","21221211221221211211221221":"UUDUDDUDUDUUUDDUUDDDUUUDDD","212212112212212112112212211212":"UUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","2122121122122121121122122112122121":"UUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","21221211221221211211221221121221211221":"UUDUDDUDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","2122121122122121121122122112122121122122":"UUDUDDUDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","21221211221221211211221221121221221121":"UUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","2122121122122121121221":"UUDUDDUDUUUDDUUDDUUDDD","212212112212212112122112112212":"UUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","21221211221221211212211211221211":"UUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","212212112212212112122112112212112112":"UUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","2122121122122121121221121122122121":"UUDUDDUDUDUUUDDUUDUUUDDUDUDUUDDDDD","21221211221221211212211211221221211221":"UUDUDDUDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","2122121122122121121221121122122121122122":"UUDUDDUDUDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","212212211211":"UUDUDDUUUDDD","21221221121121221121":"UUDUDDUUUDDDUUDUDUDD","212212211211212211211221":"UUDUDDUUUDDUUUUUDDDDUDDD","2122122112112122112112212112":"UUDUDDUUUDDDUUDUDUUUUDUDDDDD","212212211211212211211221211211":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","21221221121121221121122121121122":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","212212211211212211211221211211221221":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","2122122112112122112112212112112212211212":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","21221221121121221121122121121221":"UUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","2122122112112122112112212112122122":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","212212211211212211211221211212212211":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","2122122112112122112112212112122122112112":"UUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","21221221121121221121122122":"UUDUDDUUUDDDUUDUDUDDUUUDDD","21221221121121221121122122121121":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","212212211211212211211221221211211221":"UUDUDDUUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","2122122112112122112112212212112112212112":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","2122122112112122112112212212112122":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUD","212212211211212211211221221211212211":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","2122122112112122112112212212112122112112":"UUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","212212211211212212":"UUDUDDUUUDDDUUDUDD","21221221121121221211":"UUDUDDUUUDDDUUDUDDUD","2122122112112122121122":"UUDUDDUUUDDDUUDUDDUDUD","21221221121121221211221221":"UUDUDDUUUDDDUUDUDDUDUUUDDD","21221221121121221211221221121121":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","2122122112112122121122122112112122":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","212212211211212212112212211211212211":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","2122122112112122121122122112112122112112":"UUDUDDUUUDDDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","212212211211212212112212211212":"UUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","21221221121121221211221221121221221121":"UUDUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","212212211211212212112212212112":"UUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","21221221121121221211221221211211":"UUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","2122122112112122121122122121121122":"UUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","2122122112112122121122122121121122121121":"UUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","21221221121122":"UUDUDDUUUDDDUD","21221221121122121121":"UUDUDDUUUDDDUDUUDUDD","212212211211221211211221":"UUDUDDUUUUUUDUDUDUDDDDDD","21221221121122121121122122":"UUDUDDUUUDDDUDUUDUDDUUUDDD","21221221121122121121122122121121":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","2122122112112212112112212212112122":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","212212211211221211211221221211212211":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","2122122112112212112112212212112122112112":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","2122122112112212112112212212112212":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","21221221121122121121122122121122122112":"UUDUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","2122122112112212112112212212112212211211":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","2122122112112212112122":"UUDUDDUUUDDDUDUUDUDDUD","212212211211221211212211":"UUDUDDUUUDDDUDUUDUDDUDUD","2122122112112212112122112112":"UUDUDDUUUDDDUDUUDUDDUDUUUDDD","21221221121122121121221121121221":"UUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","212212211211221211212211211212212112":"UUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","2122122112112212112122112112122122":"UUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","212212211211221211212211211212212211":"UUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","2122122112112212112122112112122122112112":"UUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","21221221121122121121221221":"UUDUDDUUUDDDUDUUDUDDUUUDDD","21221221121122121121221221121121":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","2122122112112212112122122112112122":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","212212211211221211212212211211212211":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","2122122112112212112122122112112122112112":"UUDUDDUUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","212212211211221211212212211212":"UUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","2122122112112212112122122112122121":"UUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","21221221121122121121221221121221211221":"UUDUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","2122122112112212112122122112122121122122":"UUDUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","21221221121221":"UUDUUUUDUDDDDD","212212211212212112":"UUDUDUUUUDUDDDUDDD","21221221121221211211":"UUDUDDUUUDDUUDDUUDDD","2122122112122121121122":"UUDUDDUUUDDUUDDUUDDDUD","21221221121221211211221221":"UUDUDDUUUDDUUDDUUDDDUUUDDD","212212211212212112112212211212":"UUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","2122122112122121121122122112122121":"UUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDD","21221221121221211211221221121221211221":"UUDUDDUUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDD","2122122112122121121122122112122121122122":"UUDUDDUUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","21221221121221211211221221121221221121":"UUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","212212211212212112112212212112":"UUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","21221221121221211211221221211221221121":"UUDUDDUUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","2122122112122121121122122121122122112122":"UUDUDDUUUDDUUDDUUDDDUDUUUDDUUDUUUUDDDDDD","21221221121221211221221121":"UUDUDDUUUDDUUDUUUDUUDDDDDD","212212211212212112212211211212":"UUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","2122122112122121122122112112122112":"UUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","212212211212212112212211211212211211":"UUDUDDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","21221221121221211221221121121221121122":"UUDUDDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","2122122112122121122122112112122121":"UUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDD","21221221121221211221221121121221211221":"UUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDUDUDDD","2122122112122121122122112112122121122122":"UUDUDDUUUDDUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","21221221121221211221221121121221221121":"UUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","2122122112122121122122112112122122112122":"UUDUDDUUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","212212211212212112212212":"UUDUDDUUUDDUUUUDUDDDDUDD","21221221121221211221221211":"UUDUDDUUUDDUUUUDUDDDDUDDUD","212212211212212112212212112112":"UUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","21221221121221211221221211211221221121":"UUDUDDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","2122122112122121122122121121122122112122":"UUDUDDUUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","2122122112122121122122121121221121":"UUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","21221221121221211221221211212211211221":"UUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","2122122112122121122122121121221121122122":"UUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDDUD","22":"UD","2211":"UDUD","22112112":"UDUUUDDD","221121121221":"UDUUUDDUUDDD","22112112122112112212":"UDUDUUUDUUUDUUDDDDDD","2211211212211211221211":"UDUDUUUDDUUDUUUUDDDDDD","22112112122112112212112112":"UDUDUUUDDUUDUUUUDDDDDUUDDD","2211211212211211221211211221221121":"UDUDUUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","221121121221121122121121122122112122":"UDUDUUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","22112112122112112212112112212212":"UDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","2211211212211211221211211221221211":"UDUDUUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","2211211212211211221211212212":"UDUDUUUDDUUDUDUUDUDUDDDUDUDD","22112112122112112212112122122112":"UDUDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","2211211212211211221211212212211211":"UDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","221121121221121122121121221221121122":"UDUDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","221121121221121122121121221221121221":"UDUDUUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","2211211212211211221211212212211212212112":"UDUDUUUDDUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","221121121221121122122121":"UDUDUUUDUUUDDUDUDUUDDDDD","22112112122112112212212112112212":"UDUDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","2211211212211211221221211211221211":"UDUDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","2211211212211211221221211212":"UDUDUUUDDUUDUUUUDDDDUUUDDDDD","22112112122112112212212112122112":"UDUDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","2211211212211211221221211212211211":"UDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","2211211212211211221221211212211211212212":"UDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","221121121221121122122121121221121122":"UDUDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","2211211212212112":"UDUUUDDUUDDUUDDD","221121121221211221221121":"UDUDUUUDDUUDUUUDUUDDDDDD","2211211212212112212211211212":"UDUDUUUDDUUDUUUDDUDUDUUDDDDD","22112112122121122122112112122112":"UDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","2211211212212112212211211212211211":"UDUDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","221121121221211221221121121221121122":"UDUDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","221121121221211221221121121221221121":"UDUDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","22112112122121122122112112122122112122":"UDUDUUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","22112112122121122122112122":"UDUDUUUDDUUDDUUDUUUUDDDDDD","221121121221211221221121221221":"UDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","221121121221211221221121221221121121":"UDUDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","22112112122121122122112122122112112122":"UDUDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","2211211212212112212211212212211211212211":"UDUDUUUDDUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","22112112122121122122112122122112112212":"UDUDUUUDDUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","2211211212212112212211212212211211221211":"UDUDUUUDDUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","2211211212212112212212":"UDUDUUUDDUUUUDUDDDDUDD","221121121221211221221211":"UDUDUUUDDUUUUDUDDDDUDDUD","2211211212212112212212112112":"UDUDUUUDDUUDUUUDUUDDUUDDDDDD","22112112122121122122121121122121":"UDUDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","221121121221211221221211211221211212":"UDUDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","2211211212212112212212112112212112122112":"UDUDUUUDDUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","221121121221211221221211211221221121":"UDUDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","22112112122121122122121121122122112122":"UDUDUUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","22112112122122":"UDUDUUUDDUUDDD","2211211212212211":"UDUDUUUDDUUDDDUD","22112112122122112112":"UDUDUUUDDUUDDDUUUDDD","221121121221221121122121":"UDUDUUUDDUUDDDUUUDDDUUDD","22112112122122112112212112112212":"UDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","221121121221221121122121121122122121":"UDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","2211211212212211211221211211221221211221":"UDUDUUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","2211211212212211211221211212":"UDUDUUUDDUUDDDUDUUUDUUUDDDDD","22112112122122112112212112122112":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","2211211212212211211221211212211211":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","2211211212212211211221211212211211212212":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","221121121221221121122121121221221121":"UDUDUUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","22112112122122112112212112122122112122":"UDUDUUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","2211211212212211212212":"UDUDUUUDDUUDDDUDUUDUDD","221121121221221121221211":"UDUDUUUDDUUDDDUDUUDUDDUD","2211211212212211212212112112":"UDUDUUUDDUUDDDUDUUDUDDUUUDDD","221121121221221121221211211221221121":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","22112112122122112122121121122122112122":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","2211211212212211212212112112212212":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","221121121221221121221211211221221211":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUD","22112112122122112122121121122122121122":"UDUDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","22112112122122112122121122":"UDUDUUUDDUUDDDUDUUDUDDUDUD","221121121221221121221211221221":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","221121121221221121221211221221121121":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","22112112122122112122121122122112112122":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","2211211212212211212212112212211211212211":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","2211211212212211212212112212212112":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","22112112122122112122121122122121121221":"UDUDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","221121122121":"UDUUUDDDUUDD","22112112212112112212":"UDUDUUUDUUUDDDDUDUDD","221121122121121122122112":"UDUDUUUDUDUDUUUUDDDDUDDD","2211211221211211221221121221":"UDUDUUUDUDUDUDUUDUDUUDDDUDDD","22112112212112112212211212212112":"UDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","2211211221211211221221121221211211":"UDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","221121122121121122122112122121121122":"UDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUD","2211211221211211221221121221211211221221":"UDUDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDD","22112112212112112212211212212112212212":"UDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","2211211221211211221221121221211221221211":"UDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","221121122121121122122121":"UDUDUUUDUUUDDDDUDUDDUUDD","2211211221211211221221211212":"UDUDUUUDUDUDUUUUDDDDUUUDDDDD","22112112212112112212212112122112":"UDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","2211211221211211221221211212211211":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","2211211221211211221221211212211211212212":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","221121122121121122122121121221121122":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","2211211221211211221221211212211211221221":"UDUDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDD","2211211221211211221221211221":"UDUDUUUDUDUDUUUUDDDDUDUDUDDD","221121122121121122122121122122":"UDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","22112112212112112212212112212211":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","221121122121121122122121122122112112":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","2211211221211211221221211221221121121221":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","22112112212112112212212112212211212212":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","2211211221211211221221211221221121221211":"UDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","2211211221211212":"UDUDUUUDUUUDDDDD","22112112212112122112":"UDUDUUUDUDUDUDUDUDDD","2211211221211212211211":"UDUDUUUDUDUDUDUDUDDDUD","2211211221211212211211212212":"UDUDUUUDUDUDUDUDUDDDUDUUDUDD","221121122121121221121121221211":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","22112112212112122112112122121122":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","221121122121121221121121221211221221":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","22112112212112122112112122122112":"UDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","2211211221211212211211212212211211":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","221121122121121221121121221221121122":"UDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","221121122121121221121121221221121221":"UDUDUUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","2211211221211212211211212212211212212112":"UDUDUUUDUDUDUDUDUDDDUDUUDUDUUUUDUDDDUDDD","221121122121121221221121":"UDUDUUUDUDUDUUUDDDDUDUDD","2211211221211212212211211212":"UDUDUUUDUDUDUUUDDDDUDUDDUUDD","22112112212112122122112112122112":"UDUDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","2211211221211212212211211212211211":"UDUDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","221121122121121221221121121221121122":"UDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","2211211221211212212211211212211211221221":"UDUDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","2211211221211212212211211221":"UDUDUUUDUDUDUDUDUUUUDDDDUDDD","22112112212112122122112112212112":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","2211211221211212212211211221211211":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","221121122121121221221121122121121122":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","2211211221211212212211211221211211221221":"UDUDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDD","22112112212112122122112122":"UDUDUUUDUDUDUDUDUUUUDDDDDD","2211211221211212212211212212112212":"UDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","22112112212112122122112122121122122112":"UDUDUUUDUDUDUDUDUUUUDDDDDUUUUUDDDDUDDD","2211211221211212212211212212112212211211":"UDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUUDDD","22112112212112122122112122121122122121":"UDUDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDD","22112112212212":"UDUUUDDDUUDUDD","2211211221221211":"UDUUUDDDUUDUDDUD","22112112212212112112":"UDUUUDDDUUDUDDUUUDDD","221121122122121121122121":"UDUDUUUDUUUUUUDDDDUDDDDD","2211211221221211211221211212":"UDUDUUUDUDUUUUDUDUUDDDDDDUDD","22112112212212112112212112122112":"UDUDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","2211211221221211211221211212211211":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","2211211221221211211221211212211211212212":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDD","221121122122121121122121121221121122":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","2211211221221211211221211212211211221221":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","221121122122121121122121121221221121":"UDUDUUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","2211211221221211211221211212212211211221":"UDUDUUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","221121122122121121221121":"UDUDUUUDUDUUDDUUUUDDDDDD","2211211221221211212211211212":"UDUDUUUDUDUUDDUUDUDUDUUDDDDD","221121122122121121221121121221221121":"UDUDUUUDUDUUDDUUDUDUDDUDUUUDDDDUDUDD","2211211221221211212211211212212211211221":"UDUDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDUDDD","22112112212212112122112112122122112122":"UDUDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDDD","2211211221221211212211211221":"UDUDUUUDUDUUDDUUDUDUDDUDUDDD","22112112212212112122112112212112":"UDUDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","2211211221221211212211211221211211":"UDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","221121122122121121221121122121121122":"UDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","2211211221221211212211211221211211221221":"UDUDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","221121122122121122":"UDUUUDDDUUDUDDUDUD","2211211221221211221221":"UDUDUUUUUUDUDUDUDDDDDD","22112112212212112212211212":"UDUDUUUDUDUUDDUUDUUDUDDDDD","221121122122121122122112122121":"UDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","22112112212212112212211212212112112212":"UDUDUUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDD","2211211221221211221221121221221121":"UDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","22112112212212112212211212212211211212":"UDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDDUUDD","22112112212212112212211212212211211221":"UDUDUUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUDDD","2211212212":"UDUDUUDUDD","221121221211":"UDUDUUDUDDUD","2211212212112112":"UDUDUUDUDDUUUDDD","22112122121121122121":"UDUDUUDUDDUUUDDDUUDD","221121221211211221211212":"UDUDUUDUDDUDUUUDUUUDDDDD","2211212212112112212112122112":"UDUDUUDUDDUDUUUDUDUDUDUDUDDD","221121221211211221211212211211":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUD","221121221211211221211212211211212212":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","22112122121121122121121221121121221211":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","2211212212112112212112122112112122121122":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","2211212212112112212112122112112122122112":"UDUDUUDUDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","22112122121121122121121221121122":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUD","221121221211211221211212211211221221":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","2211212212112112212112122112112212212112":"UDUDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","221121221211211221221121":"UDUDUUDUDDUUUDDDUUDUDUDD","22112122121121122122112122":"UDUDUUDUDDUDUUUDUUUUDDDDDD","2211212212112112212211212212112212":"UDUDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","22112122121121122122112122121122122121":"UDUDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","221121221211211221221121221221":"UDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","221121221211211221221121221221121121":"UDUDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","22112122121121122122112122122112112122":"UDUDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDDUD","2211212212112112212211212212211211212211":"UDUDUUDUDDUDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","2211212212112112212212":"UDUDUUDUDDUUUDDDUUDUDD","221121221211211221221211":"UDUDUUDUDDUUUDDDUUDUDDUD","22112122121121122122121122":"UDUDUUDUDDUUUDDDUUDUDDUDUD","221121221211211221221211221221":"UDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","221121221211211221221211221221121121":"UDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","22112122121121122122121122122112112122":"UDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","2211212212112112212212112212211212":"UDUDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","22112122121121122122121122122112122121":"UDUDUUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","22112122121122":"UDUDUUDUDDUDUD","221121221211221221":"UDUDUUDUDDUDUUUDDD","221121221211221221121121":"UDUDUUDUDDUDUUUDDDUUDUDD","22112122121122122112112122":"UDUDUUDUDDUDUUUDDDUUDUDDUD","2211212212112212211211212211":"UDUDUUDUDDUDUUUDDDUUDUDDUDUD","22112122121122122112112122112112":"UDUDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","221121221211221221121121221121122121":"UDUDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","2211212212112212211211212212112212":"UDUDUUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","22112122121122122112112122121122122121":"UDUDUUDUDDUDUDUUUDUDUUDDUUDUDUDUUDDDDD","221121221211221221121121221221":"UDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","2211212212112212211211212212211212":"UDUDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","22112122121122122112112122122112122121":"UDUDUUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","2211212212112212212112":"UDUDUUDUDDUDUUUDDUUDDD","221121221211221221211211":"UDUDUUDUDDUDUDUUUDDUUDDD","22112122121122122121121122":"UDUDUUDUDDUDUDUUUDDUUDDDUD","22112122121122122121121122121121":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","2211212212112212212112112212112122":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","22112122121122122121121122121121221221":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","221121221211221221211211221221":"UDUDUUDUDDUDUDUUUDDUUDDDUUUDDD","2211212212112212212112112212211212":"UDUDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","22112122121122122121121122122112122121":"UDUDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","22112122121122122121121221":"UDUDUUDUDDUDUUUDDUUDDUUDDD","2211212212112212212112122112112212":"UDUDUUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","221121221211221221211212211211221211":"UDUDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","2211212212112212212112122112112212112112":"UDUDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","22112122121122122121121221121122122121":"UDUDUUDUDDUDUDUUUDDUUDUUUDDUDUDUUDDDDD","2211212212211211":"UDUDUUDUDDUUUDDD","221121221221121121221121":"UDUDUUDUDDUUUDDDUUDUDUDD","2211212212211211212211211221":"UDUDUUDUDDUUUDDUUUUUDDDDUDDD","22112122122112112122112112212112":"UDUDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","221121221221121121221121122121121221":"UDUDUUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","22112122122112112122112112212112122122":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","2211212212211211212211211221211212212211":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","221121221221121121221121122122":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDD","221121221221121121221121122122121121":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","2211212212211211212211211221221211211221":"UDUDUUDUDDUUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","22112122122112112122112112212212112122":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUD","2211212212211211212211211221221211212211":"UDUDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","2211212212211211212212":"UDUDUUDUDDUUUDDDUUDUDD","221121221221121121221211":"UDUDUUDUDDUUUDDDUUDUDDUD","22112122122112112122121122":"UDUDUUDUDDUUUDDDUUDUDDUDUD","221121221221121121221211221221":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDD","221121221221121121221211221221121121":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","22112122122112112122121122122112112122":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","2211212212211211212212112212211211212211":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","2211212212211211212212112212211212":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","2211212212211211212212112212212112":"UDUDUUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","221121221221121121221211221221211211":"UDUDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","22112122122112112122121122122121121122":"UDUDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","221121221221121122":"UDUDUUDUDDUUUDDDUD","221121221221121122121121":"UDUDUUDUDDUUUDDDUDUUDUDD","22112122122112112212112122":"UDUDUUDUDDUUUDDDUDUUDUDDUD","2211212212211211221211212211":"UDUDUUDUDDUUUDDDUDUUDUDDUDUD","22112122122112112212112122112112":"UDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","221121221221121122121121221121121221":"UDUDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","22112122122112112212112122112112122122":"UDUDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","2211212212211211221211212211211212212211":"UDUDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","221121221221121122121121221221":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDD","221121221221121122121121221221121121":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","22112122122112112212112122122112112122":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","2211212212211211221211212212211211212211":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","2211212212211211221211212212211212":"UDUDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","22112122122112112212112122122112122121":"UDUDUUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","22121121":"UDUUDUDD","2212112112212112":"UDUUDUUUUDUDDDDD","22121121122121121221":"UDUUDUDUUUUDUDDDUDDD","22121121122121121221121121":"UDUUDUDDUUUDDUUUUDUDDDDUDD","2212112112212112122112112122":"UDUUDUDDUUUDDUUUUDUDDDDUDDUD","221211211221211212211211212212112212":"UDUUDUDDUUUDDUUDDUUDUDUUDDUUUUDDDDDD","2212112112212112122112112122121122122112":"UDUUDUDDUUUDDUUDDUUDUDUUDDUUDUDUDDUDUDDD","22121121122121121221121121221221":"UDUUDUDDUUUDDUUDUUUDUUDDUUDDDDDD","2212112112212112122112112122122112112212":"UDUUDUDDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","2212112112212112122112112212":"UDUUDUDDUUUDDUUDUUUDUUDDDDDD","22121121122121121221121122122121":"UDUUDUDDUUUDDUUDUUUDDUDUDUUDDDDD","2212112112212112122112112212212112112212":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","221211211221211212211211221221211212":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUUUDDDDD","2212112112212112122112112212212112122112":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDUDUDDD","221211211221211212211211221221211221":"UDUUDUDDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","22121121122121121221121122122121122122":"UDUUDUDDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","2212112112212112122112112212212112212211":"UDUUDUDDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","2212112112212112122122":"UDUUDUDDUUUDDUUDDUUDDD","221211211221211212212211":"UDUUDUDDUUUDDUUDDUUDDDUD","2212112112212112122122112112":"UDUUDUDDUUUDDUUDDUUDDDUUUDDD","22121121122121121221221121121221":"UDUUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","2212112112212112122122112112122112112212":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDUUDDDDDD","22121121122121121221221121122121":"UDUUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","2212112112212112122122112112212112112212":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDUDUDD","221211211221211212212211211221211212":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUUUDDDDD","2212112112212112122122112112212112122112":"UDUUDUDDUUUDDUUDDUUDDDUDUUUDUDUDUDUDUDDD","22121121122122":"UDUUDUDDUUUDDD","2212112112212211":"UDUUDUDDUUUDDDUD","2212112112212211212212":"UDUUDUDDUUUDDDUDUUDUDD","221211211221221121221211":"UDUUDUDDUUUDDDUDUUDUDDUD","2212112112212211212212112112":"UDUUDUDDUUUDDDUDUUDUDDUUUDDD","22121121122122112122121121122121":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDD","221211211221221121221211211221211212":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDUUUDDDDD","2212112112212211212212112112212112122112":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDUDUDUDUDUDDD","2212112112212211212212112112212212":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","221211211221221121221211211221221211":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","22121121122122112122121121122122121122":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","22121121122122112122121122":"UDUUDUDDUUUDDDUDUUDUDDUDUD","221211211221221121221211221221":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDDD","2212112112212211212212112212212112":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDD","221211211221221121221211221221211211":"UDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDD","22121121122122112122121122122121121122":"UDUUDUDDUUUDDDUDUUDUDDUDUDUUUDDUUDDDUD","22121121122122112122121122122121121221":"UDUUDUDDUUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","22121121122122112122122112":"UDUUDUDDUUUUUUDUDUDUDDDDDD","2212112112212211212212211211":"UDUUDUDDUUUDDDUDUUDUDDUUUDDD","221211211221221121221221121121221121":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDUDD","2212112112212211212212211211212211211221":"UDUUDUDDUUUDDDUDUUDUDDUUUDDUUUUUDDDDUDDD","2212112112212211212212211211212212":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDD","221211211221221121221221121121221211":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUD","22121121122122112122122112112122121122":"UDUUDUDDUUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","22121121122122121121":"UDUUDUDDUUUDDDUUDUDD","2212112112212212112122":"UDUUDUDDUUUDDDUUDUDDUD","221211211221221211212211":"UDUUDUDDUUUDDDUUDUDDUDUD","2212112112212212112122112112":"UDUUDUDDUUUDDDUUDUDDUDUUUDDD","22121121122122121121221121121221":"UDUUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","2212112112212212112122112112122122":"UDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","221211211221221211212211211212212211":"UDUUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","22121121122122121121221121122121":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","2212112112212212112122112112212112112212":"UDUUDUDDUUUDDDUUDUDDUDUDUUUDUUUDDDDUDUDD","2212112112212212112122112112212212":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDD","221211211221221211212211211221221211":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUD","22121121122122121121221121122122121122":"UDUUDUDDUUUDDDUUDUDDUDUUUDDDUUDUDDUDUD","2212112112212212112212":"UDUUDUDDUUUDDDUUDUDUDD","22121121122122121122122112":"UDUUDUDDUUUDDUUUUUDDDDUDDD","2212112112212212112212211211":"UDUUDUDDUUUDDDUUDUDUDDUUUDDD","2212112112212212112212211211212212":"UDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDD","221211211221221211221221121121221211":"UDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUD","22121121122122121122122112112122121122":"UDUUDUDDUUUDDDUUDUDUDDUUUDDDUUDUDDUDUD","22121121122122121122122112112122122112":"UDUUDUDDUUUDDDUUDUDUUUUDUUUUDDDDDDUDDD","221211211221221211221221121221":"UDUUDUDDUUUDDDUUDUDUUUUDUDDDDD","2212112112212212112212211212212112":"UDUUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","221211211221221211221221121221211211":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","22121121122122121122122112122121121122":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","22121121122122121122122112122122":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","2212112112212212112212211212212211":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","22121121122122121122122112122122112112":"UDUUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","2212112122":"UDUUDUDDUD","221211212211":"UDUUDUDDUDUD","2212112122112112":"UDUUDUDDUDUUUDDD","22121121221121121221":"UDUUDUDDUDUUUDDUUDDD","221211212211211212212112":"UDUUDUDDUDUUUDDUUDDUUDDD","22121121221121121221211221221121":"UDUUDUDDUDUDUUUDDUUDUUUDUUDDDDDD","221211212211211212212112212211211212":"UDUUDUDDUDUDUUUDDUUDUUUDDUDUDUUDDDDD","2212112122112112122121122122112112122112":"UDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","2212112122112112122121122122112122":"UDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDD","22121121221121121221211221221121221221":"UDUUDUDDUDUDUUUDDUUDDUUDUUUUDDDDDUUDDD","2212112122112112122122":"UDUUDUDDUDUDUUUDDUUDDD","221211212211211212212211":"UDUUDUDDUDUDUUUDDUUDDDUD","2212112122112112122122112112":"UDUUDUDDUDUDUUUDDUUDDDUUUDDD","22121121221121121221221121122121":"UDUUDUDDUDUDUUUDDUUDDDUUUDDDUUDD","2212112122112112122122112112212112112212":"UDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","221211212211211212212211211221211212":"UDUUDUDDUDUDUUUDDUUDDDUDUUUDUUUDDDDD","2212112122112112122122112112212112122112":"UDUUDUDDUDUDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","221211212211211212212211212212":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDD","22121121221121121221221121221211":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUD","221211212211211212212211212212112112":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUUUDDD","2212112122112112122122112122121122":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUD","22121121221121121221221121221211221221":"UDUUDUDDUDUDUUUDDUUDDDUDUUDUDDUDUUUDDD","22121121221121122121":"UDUUDUDDUDUUUDDDUUDD","2212112122112112212112112212":"UDUUDUDDUDUDUUUDUUUDDDDUDUDD","22121121221121122121121122122112":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUDDD","221211212211211221211211221221121221":"UDUUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDD","2212112122112112212112112212211212212112":"UDUUDUDDUDUDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","22121121221121122121121122122121":"UDUUDUDDUDUDUUUDUUUDDDDUDUDDUUDD","221211212211211221211211221221211212":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUUUDDDDD","2212112122112112212112112212212112122112":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","221211212211211221211211221221211221":"UDUUDUDDUDUDUUUDUDUDUUUUDDDDUDUDUDDD","22121121221121122121121122122121122122":"UDUUDUDDUDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","2212112122112112212112112212212112212211":"UDUUDUDDUDUDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","2212112122112112212212":"UDUUDUDDUDUUUDDDUUDUDD","221211212211211221221211":"UDUUDUDDUDUUUDDDUUDUDDUD","2212112122112112212212112112":"UDUUDUDDUDUUUDDDUUDUDDUUUDDD","22121121221121122122121121122121":"UDUUDUDDUDUDUUUDUUUUUUDDDDUDDDDD","221211212211211221221211211221211212":"UDUUDUDDUDUDUUUDUDUUUUDUDUUDDDDDDUDD","2212112122112112212212112112212112122112":"UDUUDUDDUDUDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","22121121221121122122121121221121":"UDUUDUDDUDUDUUUDUDUUDDUUUUDDDDDD","221211212211211221221211212211211212":"UDUUDUDDUDUDUUUDUDUUDDUUDUDUDUUDDDDD","22121121221121122122121122":"UDUUDUDDUDUUUDDDUUDUDDUDUD","221211212211211221221211221221":"UDUUDUDDUDUDUUUUUUDUDUDUDDDDDD","2212112122112112212212112212211212":"UDUUDUDDUDUDUUUDUDUUDDUUDUUDUDDDDD","22121121221121122122121122122112122121":"UDUUDUDDUDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","22121121221221":"UDUUDUDDUUUDDD","22121121221221121121":"UDUUDUDDUUUDDDUUDUDD","2212112122122112112122":"UDUUDUDDUUUDDDUUDUDDUD","221211212212211211212211":"UDUUDUDDUUUDDDUUDUDDUDUD","2212112122122112112122112112":"UDUUDUDDUDUUUUUUDUDUDUDDDDDD","22121121221221121121221121122121":"UDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDD","2212112122122112112122112112212112112212":"UDUUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","221211212212211211212211211221211212":"UDUUDUDDUDUUUDUDUUDDUUDDDUUDUUUDDDDD","2212112122122112112122112112212212":"UDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDD","221211212212211211212211211221221211":"UDUUDUDDUDUUUDUDUUDDUUDUUDUDDDDUDDUD","2212112122122112112212":"UDUUDUDDUUUDDDUUDUDUDD","221211212212211211221211":"UDUUDUDDUDUUUDUUUUDDDDDD","2212112122122112112212112112":"UDUUDUDDUDUUUDUUUUDDDDDUUDDD","2212112122122112112212112112212212":"UDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDD","221211212212211211221211211221221211":"UDUUDUDDUDUUUDUDUUDUDUDUUDUDDDDUDDUD","22121121221221121122121121122122121122":"UDUUDUDDUDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","22121121221221121122121121221121":"UDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDD","221211212212211211221211212211211212":"UDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDD","2212112122122112112212112122112112122121":"UDUUDUDDUDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","221211212212211212":"UDUUDUDDUUUDDDUUDD","2212112122122112122121":"UDUUDUDDUDUUUDUUUDDDDD","22121121221221121221211221":"UDUUDUDDUDUUUDUDUDUDUDUDDD","2212112122122112122121122122":"UDUUDUDDUDUUUDUDUDUDUDUDDDUD","221211212212211212212112212211":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUD","2212112122122112122121122122112112":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDD","22121121221221121221211221221121121221":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","2212112122122112122121122122112112122122":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","2212112122122112122121122122121121":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDD","22121121221221121221211221221211211221":"UDUUDUDDUDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","2212112122122112122121122122121121122122":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","221211212212211212212112212212112122":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","22121121221221121221211221221211212211":"UDUUDUDDUDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","2212112212":"UDUUDUDUDD","22121122122112":"UUUUUUDDDDUDDD","2212112212211211":"UDUUDUDUDDUUUDDD","221211221221121121221121":"UDUUDUDUDDUUUDDDUUDUDUDD","2212112212211211212211211221":"UDUUDUDUDDUUUDDUUUUUDDDDUDDD","22121122122112112122112112212112":"UDUUDUDUDDUUUDDDUUDUDUUUUDUDDDDD","2212112212211211212211211221211211":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDD","221211221221121121221121122121121122":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUD","2212112212211211212211211221211211221221":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDDUUUDDD","221211221221121121221121122121121221":"UDUUDUDUDDUUUDDDUUDUDUDUUUUDUDDDUDDD","22121122122112112122112112212112122122":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDD","2212112212211211212211211221211212212211":"UDUUDUDUDDUUUDDDUUDUDUDDUUUDDUUDDUUDDDUD","2212112212211211212212":"UDUUDUDUDDUUUDDDUUDUDD","221211221221121121221211":"UDUUDUDUDDUUUDDDUUDUDDUD","22121122122112112122121122":"UDUUDUDUDDUUUDDDUUDUDDUDUD","221211221221121121221211221221":"UDUUDUDUDDUUUDDDUUDUDDUDUUUDDD","2212112212211211212212112212211212":"UDUUDUDUDDUUUDDDUUDUDDUDUUUDDDUUDD","2212112212211211212212112212212112":"UDUUDUDUDDUUUDDDUUDUDDUDUUUDDUUDDD","221211221221121121221211221221211211":"UDUUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDD","22121122122112112122121122122121121122":"UDUUDUDUDDUUUDDDUUDUDDUDUDUUUDDUUDDDUD","22121122122112112122122112":"UDUUDUDUUUUDUUUUDDDDDDUDDD","221211221221121121221221121221":"UDUUDUDUDDUUUDDDUUDUUUUDUDDDDD","2212112212211211212212211212212112":"UDUUDUDUDDUUUDDDUUDUDUUUUDUDDDUDDD","221211221221121121221221121221211211":"UDUUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDD","22121122122112112122122112122121121122":"UDUUDUDUDDUUUDDDUUDUDDUUUDDUUDDUUDDDUD","2212112212211211212212211212212112212212":"UDUUDUDUDDUUUDDDUUDUDDUUUDDUUUUDUDDDDUDD","221211221221121221":"UDUUDUDUUUUDUDDDDD","2212112212211212212112":"UDUUDUDUDUUUUDUDDDUDDD","221211221221121221211211":"UDUUDUDUDDUUUDDUUDDUUDDD","22121122122112122121121122":"UDUUDUDUDDUUUDDUUDDUUDDDUD","22121122122112122121121122121121":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDD","2212112212211212212112112212112122":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUD","221211221221121221211211221211212211":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUD","2212112212211212212112112212112122112112":"UDUUDUDUDDUUUDDUUDDUUDDDUDUUDUDDUDUUUDDD","221211221221121221211211221221":"UDUUDUDUDDUUUDDUUDDUUDDDUUUDDD","2212112212211212212112112212211212":"UDUUDUDUDDUUUDDUUDDUUDDDUUUDDDUUDD","2212112212211212212112112212212112":"UDUUDUDUDDUUUDDUUDDUUDDDUUUDDUUDDD","22121122122112122122":"UDUUDUDUDDUUUDDUUDDD","2212112212211212212211":"UDUUDUDUDDUUUDDUUDDDUD","22121122122112122122112112":"UDUUDUDUDDUUUDDUUDDDUUUDDD","221211221221121221221121121221":"UDUUDUDUDDUUUDDUUDDDUUUDDUUDDD","22121122122112122122112112122112112212":"UDUUDUDUDDUUUDDUUDDDUDUUUDUUUDUUDDDDDD","2212112212211212212211211212212112":"UDUUDUDUDDUUUDDUUDDDUUUDDUUDDUUDDD","2212112212211212212211211212212112212212":"UDUUDUDUDDUUUDDUUDDDUDUUUDDUUUUDUDDDDUDD","221211221221121221221121122121":"UDUUDUDUDDUUUDDUUDDDUUUDDDUUDD","2212112212211212212211211221211212":"UDUUDUDUDDUUUDDUUDDDUDUUUDUUUDDDDD","22121122122112122122112112212112122112":"UDUUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","2212112212211212212211211221211212211211":"UDUUDUDUDDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","22121122122121":"UDUUDUDUDDUUDD","2212112212212112112212":"UDUUDUDUDDUUDDUUDUDUDD","221211221221211211221211":"UDUUDUDUDDUUDDUUDUDUDDUD","22121122122121121122121121221121":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDUDD","221211221221211211221211212211211221":"UDUUDUDUDDUUDDUUDUDUDDUUUUUUDDDDUDDD","22121122122121121122121121221121122122":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDUDDUUUDDD","221211221221211211221211212212":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDD","2212112212212112112212112122122112":"UDUUDUDUDDUUDDUUDUUUUUUUDDDDDDUDDD","221211221221211211221211212212211211":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDD","22121122122121121122121121221221121122":"UDUUDUDUDDUUDDUUDUDUDDUDUUDUDDUUUDDDUD","22121122122121121122122112":"UDUUDUDUUUUDDDUUUUDDDDUDDD","221211221221211211221221121221":"UDUUDUDUDDUUDDUUDUDUUUUDUDDDDD","2212112212212112112212211212212112":"UDUUDUDUDDUUDDUUDUDUDUUUUDUDDDUDDD","221211221221211211221221121221211211":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDD","22121122122121121122122112122121121122":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDUUDDDUD","2212112212212112112212211212212112212212":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUUUDUDDDDUDD","22121122122121121122122112122122":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDD","2212112212212112112212211212212211":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUD","22121122122121121122122112122122112112":"UDUUDUDUDDUUDDUUDUDUDDUUUDDUUDDDUUUDDD","221211221221211212":"UDUUDUDUDDUUDDUUDD","2212112212212112122112":"UDUUDUDUDDUUUUUDDDUDDD","221211221221211212211211":"UDUUDUDUDDUUDDUUDDUUUDDD","22121122122121121221121122":"UDUUDUDUDDUUDDUUDDUUUDDDUD","22121122122121121221121122121121":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDD","221211221221211212211211221211211221":"UDUUDUDUDDUUDDUUDDUUUUUUDUDUDUDDDDDD","22121122122121121221121122121121122122":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUDUDDUUUDDD","221211221221211212211211221221":"UDUUDUDUDDUUDDUUDDUUUDDDUUUDDD","2212112212212112122112112212212112":"UDUUDUDUDDUUDDUUDDUUUDDDUUUDDUUDDD","221211221221211212211211221221211211":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDD","22121122122121121221121122122121121122":"UDUUDUDUDDUUDDUUDDUUUDDDUDUUUDDUUDDDUD","221221":"UUUDDD","221221121121":"UUUDDDUUDUDD","22122112112122":"UUUDDDUUDUDDUD","2212211211212211":"UUUDDDUUDUDDUDUD","22122112112122112112":"UDUUUUUUDUDUDUDDDDDD","221221121121221121122121":"UDUUUDUDUUDDUUDUUDUDDDDD","22122112112122112112212112112212":"UDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDD","221221121121221121122121121122122112":"UDUUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUDDD","2212211211212211211221211211221221121221":"UDUUUDUDUUDDUUDDDUUDUDUDUDUUDUDUUDDDUDDD","221221121121221121122121121122122121":"UDUUUDUDUUDDUUDDDUUDUUUDDDDUDUDDUUDD","2212211211212211211221211211221221211212":"UDUUUDUDUUDDUUDDDUUDUDUDUUUUDDDDUUUDDDDD","2212211211212211211221211212":"UDUUUDUDUUDDUUDDDUUDUUUDDDDD","221221121121221121122121121221221121":"UDUUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDD","2212211211212211211221211212212211211212":"UDUUUDUDUUDDUUDDDUUDUDUDUUUDDDDUDUDDUUDD","2212211211212211211221211212212211211221":"UDUUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDUDDD","22122112112122112112212112122122112122":"UDUUUDUDUUDDUUDDDUUDUDUDUDUDUUUUDDDDDD","22122112112122112112212212":"UDUUUDUDUUDDUUDUUDUDDDDUDD","2212211211212211211221221211":"UDUUUDUDUUDDUUDUUDUDDDDUDDUD","22122112112122112112212212112112":"UDUUUDUDUUDDUUDDUUUDUUDDUUDDDDDD","221221121121221121122122121121122121":"UDUUUDUDUUDDUUDDDUUDUUUUUUDDDDUDDDDD","2212211211212211211221221211211221211212":"UDUUUDUDUUDDUUDDDUUDUDUUUUDUDUUDDDDDDUDD","221221121121221121122122121121221121":"UDUUUDUDUUDDUUDDDUUDUDUUDDUUUUDDDDDD","2212211211212211211221221211212211211212":"UDUUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDUUDDDDD","2212211211212211211221221211212211211221":"UDUUUDUDUUDDUUDDDUUDUDUUDDUUDUDUDDUDUDDD","2212211211212212112212":"UDUUUDUDUUDDUUUUDDDDDD","22122112112122121122122112":"UDUUUDUDUUDDUUDUDUDDUDUDDD","2212211211212212112212211211":"UDUUUDUDUUDDUUDUDUDDUDUDDDUD","221221121121221211221221121121221121":"UDUUUDUDUUDDUUDUDUDDUDUDDDUDUUDUDUDD","2212211211212212112212211211212211211221":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUUUUDDDDUDDD","221221121121221211221221121221":"UDUUUDUDUUDDUUDUDUDDUDUDDUUDDD","22122112112122121122122112122122":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDD","2212211211212212112212211212212211":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUD","22122112112122121122122112122122112112":"UDUUUDUDUUDDUUDUDUDDUDUDDDUUUDDDUUUDDD","22122112112122121122122121":"UDUUUDUDUUDDUUDUDUDUUDDDDD","2212211211212212112212212112112212":"UDUUUDUDUUDDUUDUDUDDUDUUUDDDDUDUDD","221221121121221211221221211211221211":"UDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDDD","22122112112122121122122121121122122112":"UDUUUDUDUUDDUUDUDUDDUDUDUDUUUUDDDDUDDD","221221121121221221":"UUUDDDUUDUDDUUUDDD","2212211211212212211212":"UDUUUDUUUUUUDDDDUDDDDD","22122112112122122112122121":"UDUUUDUDUUUUDUDUUDDDDDDUDD","2212211211212212211212212112112212":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUDUDUDD","22122112112122122112122121121122122112":"UDUUUDUUUUUUDDDDUDDDUUUDDDUUUUDDDDUDDD","221221121121221221121221211221":"UDUUUDUUUUUUDDDDUDDDUUUDDDUDDD","22122112112122122112122121122122":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","2212211211212212211212212112212211":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUD","22122112112122122112122121122122112112":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUUDDD","22122112112122122112122121122122121121":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDD","2212211211212212211212212112212212112122":"UDUUUDUDUUDDUUDUUDUDUDDUDDDUUDDDUUDUDDUD","22122112112212":"UUUDDDUUDUDUDD","2212211211221211":"UDUUUDUUUUDDDDDD","22122112112212112112":"UDUUUDUUUUDDDDDUUDDD","22122112112212112112212212":"UDUUUDUDUUDUDUDUUDUDDDDUDD","2212211211221211211221221211":"UDUUUDUDUUDUDUDUUDUDDDDUDDUD","221221121122121121122122121121221121":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","2212211211221211211221221211212211211221":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUDUDUDDUDUDDD","221221121122121121122122121122":"UDUUUDUDUUDUDUDDUUUDDUDUDUDDDD","2212211211221211211221221211221221":"UDUUUDUDUUDUDUDDDUUUUUDUDUDUDDDDDD","2212211211221211211221221211221221121121":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDUDD","22122112112212112112212212112212211212":"UDUUUDUDUUDUDUDDDUUDUDUUDDUUDUUDUDDDDD","221221121122121121221121":"UDUUUDUDUUDUDUDDDUDUDUDD","2212211211221211212211211212":"UDUUUDUDUUDUDUDDDUDUDUDDUUDD","22122112112212112122112112122121":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDD","221221121122121121221121121221211221":"UDUUUDUDUUDUDUDDDUDUDUDDUUUUUDDDUDDD","22122112112212112122112112122121122122":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDD","2212211211221211212211211212212112212211":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDDUUUDDDUD","221221121122121121221121121221221121":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDD","2212211211221211212211211212212211211221":"UDUUUDUDUUDUDUDDDUDUDUUUUDDDUUUUDDDDUDDD","22122112112212112122112112122122112122":"UDUUUDUDUUDUDUDDDUDUDUDDUUDDUUDUDUDDUD","2212211211221211212212":"UDUUUDUDUUDUDUDDDUDUDD","22122112112212112122122112":"UDUUUDUDUUDUDUDDUUDDUDUDDD","2212211211221211212212211211":"UDUUUDUDUUDUDUDDDUDUDDUUUDDD","221221121122121121221221121121221121":"UDUUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","2212211211221211212212211211212211211221":"UDUUUDUDUUDUDUDDDUDUDDUUUDDUUUUUDDDDUDDD","221221121122121121221221121221":"UDUUUDUDUUDUDUDDDUDUUUUDUDDDDD","2212211211221211212212211212212112":"UDUUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","2212211211221211212212211212212112212212":"UDUUUDUDUUDUDUDDDUDUDDUUUDDUUUUDUDDDDUDD","2212211212":"UUUDDDUUDD","22122112122121":"UDUUUDUUUDDDDD","2212211212212112112212":"UDUUUDUDUDUUUDDDDUDUDD","221221121221211211221211":"UDUUUDUDUDUDUDUUUUDDDDDD","22122112122121121122121121221121":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDD","221221121221211211221211212211211212":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDD","2212211212212112112212112122112112122121":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUDDUUDD","221221121221211211221211212211211221":"UDUUUDUDUDUDUDUUUUDDDDDUUUUUDDDDUDDD","22122112122121121122121121221121122122":"UDUUUDUDUDUDUDUDUUDUDUDDDUDUDUDDUUUDDD","22122112122121121122122112":"UDUUUDUDUDUDUDUUUUDDDDUDDD","221221121221211211221221121221":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDD","2212211212212112112212211212212112":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDD","2212211212212112112212211212212112212212":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","22122112122121121122122112122122":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUD","2212211212212112112212211212212211":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUD","22122112122121121122122112122122112112":"UDUUUDUDUDUDUDUDUUDUDUUDDDUDDDUDUUUDDD","22122112122121121122122121":"UDUUUDUDUDUUUDDDDUDUDDUUDD","221221121221211211221221211221":"UDUUUDUDUDUDUDUUUUDDDDUDUDUDDD","22122112122121121122122121122122":"UDUUUDUDUDUDUDUDUUUUUDUDUDDDDDDD","2212211212212112112212212112212211":"UDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDD","22122112122121121122122121122122112112":"UDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","2212211212212112112212212112212211212212":"UDUUUDUDUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","221221121221211221":"UDUUUDUDUDUDUDUDDD","22122112122121122122":"UDUUUDUDUDUDUDUDDDUD","2212211212212112212211":"UDUUUDUDUDUDUDUDDDUDUD","22122112122121122122112112":"UDUUUDUDUDUDUDUDDDUDUUUDDD","221221121221211221221121121221":"UDUUUDUDUDUDUDUDDDUDUUUDDUUDDD","22122112122121122122112112122112112212":"UDUUUDUDUDUDUDUDDDUDUDUUUDUUUDUUDDDDDD","2212211212212112212211211212211211221211":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDUUUUDDDDDD","2212211212212112212211211212212112":"UDUUUDUDUDUDUDUDDDUDUUUDDUUDDUUDDD","2212211212212112212211211212212112212212":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUUUDUDDDDUDD","22122112122121122122112112122122":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDD","2212211212212112212211211212212211":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUD","2212211212212112212211211212212211212212":"UDUUUDUDUDUDUDUDDDUDUDUUUDDUUDDDUDUUDUDD","22122112122121122122121121":"UDUUUDUDUDUDUDUDDDUDUUDUDD","221221121221211221221211211221":"UDUUUDUUUDDDUUUDUUUUDDDDDDUDDD","2212211212212112212212112112212112":"UDUUUDUDUDUDUDUDDDUDUUDUUUUDUDDDDD","22122112122121122122121121122121121221":"UDUUUDUDUDUDUDUDDDUDUUDUDUUUUDUDDDUDDD","2212211212212112212212112112212112122122":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDUUDDUUDDD","22122112122121122122121121122122":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDD","2212211212212112212212112112212211":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUD","2212211212212112212212112112212211212212":"UDUUUDUDUDUDUDUDDDUDUUDUDDUUUDDDUDUUDUDD","2212211212212112212212112122":"UDUUUDUDUDUDUDUDDDUDUUDUDDUD","221221121221211221221211212211":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUD","2212211212212112212212112122112112":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDD","22122112122121122122121121221121122121":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDD","2212211212212112212212112122112112212212":"UDUUUDUDUDUDUDUDDDUDUUDUDDUDUUUDDDUUDUDD","221221121221221121":"UDUUUDUUUDDDDUDUDD","2212211212212211211212":"UDUUUDUUUDDDDUDUDDUUDD","22122112122122112112122112":"UDUUUDUDUDUUUUDDDDUDUDUDDD","2212211212212211211212211211":"UDUUUDUDUDUDUUUUUDUDUDDDDDDD","221221121221221121121221121122":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDD","221221121221221121121221121122121121":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDD","22122112122122112112122112112212112122":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUDUDDUD","2212211212212211211212211211221221":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDD","22122112122122112112122112112212212112":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDUUDDUUDDD","2212211212212211211212211211221221211211":"UDUUUDUDUDUDUUDUDUUDUDUDDUDDDDUUUDDUUDDD","22122112122122112112122121":"UDUUUDUDUDUUUUDDDDUUUDDDDD","221221121221221121121221211221":"UDUUUDUDUDUUUUDDDDUDUDUDUDUDDD","22122112122122112112122121122122":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDD","2212211212212211211212212112212211":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUD","22122112122122112112122121122122112112":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUUDDD","2212211212212211211212212112212211212212":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","22122112122122112112122121122122121121":"UDUUUDUDUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","2212211212212211211221":"UDUUUDUDUDUUUUDDDDUDDD","22122112122122112112212112":"UDUUUDUDUDUDUUDUDUUDDDUDDD","221221121221221121122121121221":"UDUUUDUDUDUDUUDUDUUDDDUDDUUDDD","221221121221221121122121121221121121":"UDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDD","22122112122122112112212112122112112122":"UDUUUDUDUDUDUUDUDUUDDDUDDUUDDDUUDUDDUD","22122112122122112112212112122122":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDD","2212211212212211211221211212212211":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUD","22122112122122112112212112122122112112":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUUUDDD","2212211212212211211221211212212211212212":"UDUUUDUDUDUDUUDUDUUDDDUDDDUUUDDDUDUUDUDD","2212212112":"UUUDDUUDDD","221221211211":"UDUUUDDUUDDD","22122121121122":"UDUUUDDUUDDDUD","22122121121122121121":"UDUUUDDUUDDDUDUUDUDD","2212212112112212112122":"UDUUUDDUUDDDUDUUDUDDUD","221221211211221211212211":"UDUUUDDUUDDDUDUUDUDDUDUD","2212212112112212112122112112":"UDUUUDDUUDDDUDUUDUDDUDUUUDDD","22122121121122121121221121121221":"UDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDD","221221211211221211212211211212212112":"UDUUUDDUUDDDUDUUDUDDUDUUUDDUUDDUUDDD","2212212112112212112122112112212212":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDD","221221211211221211212211211221221211":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUD","2212212112112212112122112112212212112112":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUUUDDD","22122121121122121121221121122122121122":"UDUUUDDUUDDDUDUUDUDDUDUUUDDDUUDUDDUDUD","22122121121122121121221221":"UDUUUDDUUDDDUDUUDUDDUUUDDD","22122121121122121121221221121121":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDD","2212212112112212112122122112112122":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUD","221221211211221211212212211211212211":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDDUDUD","2212212112112212112122122112112122112112":"UDUUUDDUUDDDUDUUDUDDUDUUUUUUDUDUDUDDDDDD","2212212112112212112122122112112212":"UDUUUDDUUDDDUDUUDUDDUUUDDDUUDUDUDD","221221211211221211212212211211221211":"UDUUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDD","2212212112112212112122122112112212112112":"UDUUUDDUUDDDUDUUDUDDUDUUUDUUUUDDDDDUUDDD","221221211211221221":"UDUUUDDUUDDDUUUDDD","2212212112112212211212":"UDUUUDDUUDDDUUUDDDUUDD","22122121121122122112122121":"UDUUUDDUUDDDUDUUUDUUUDDDDD","2212212112112212211212212112112212":"UDUUUDDUUDDDUDUUUDUDUDUUUDDDDUDUDD","221221211211221221121221211211221211":"UDUUUDDUUDDDUDUUUDUDUDUDUDUUUUDDDDDD","221221211211221221121221211221":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDD","22122121121122122112122121122122":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUD","22122121121122122112122121122122121121":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDD","2212212112112212211212212112212212112122":"UDUUUDDUUDDDUDUUUDUDUDUDUDUDDDUDUUDUDDUD","221221211211221221121221221121":"UDUUUDDUUDDDUDUUUDUUUDDDDUDUDD","2212212112112212211212212211211212":"UDUUUDDUUDDDUDUUUDUUUDDDDUDUDDUUDD","22122121121122122112122122112112122112":"UDUUUDDUUDDDUDUUUDUDUDUUUUDDDDUDUDUDDD","2212212112112212211212212211211212211211":"UDUUUDDUUDDDUDUUUDUDUDUDUUUUUDUDUDDDDDDD","22122121121221":"UUUDDUUDDUUDDD","22122121121221121121":"UDUUUDDUUUUDUDDDDUDD","2212212112122112112122":"UDUUUDDUUUUDUDDDDUDDUD","22122121121221121121221221":"UDUUUDDUUDUUUDUUDDUUDDDDDD","2212212112122112112122122112112212":"UDUUUDDUUDDUUDUUUUDUDUDDUDUUDDDDDD","221221211212211211212212211211221211":"UDUUUDDUUDDUUDUDUUUUDUDUUDDDDUDDUDDD","221221211212211211212212211212":"UDUUUDDUUDDUUDUUUUUUDDDDUDDDDD","2212212112122112112122122112122121":"UDUUUDDUUDDUUDUDUUUUDUDUUDDDDDDUDD","22122121121221121121221221121221211221":"UDUUUDDUUDDUUDUUUUUUDDDDUDDDUUUDDDUDDD","2212212112122112112122122112122121122122":"UDUUUDDUUDDUUDUDUUDDUUDUUDUDUDDUDDDUUDDD","2212212112122112112212":"UDUUUDDUUDUUUDUUDDDDDD","221221211212211211221211":"UDUUUDDUUDDUUDUUUUDDDDDD","2212212112122112112212112112":"UDUUUDDUUDDUUDUUUUDDDDDUUDDD","221221211212211211221211211221221121":"UDUUUDDUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","22122121121221121122121121122122112122":"UDUUUDDUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","2212212112122112112212112112212212":"UDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDD","221221211212211211221211211221221211":"UDUUUDDUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","22122121121221121122121121122122121122":"UDUUUDDUUDDUUDUDUUDUDUDDUUUDDUDUDUDDDD","22122121121221121122122121":"UDUUUDDUUDUUUDDUDUDUUDDDDD","2212212112122112112212212112112212":"UDUUUDDUUDDUUDUUUUDDDDUUUDDDDUDUDD","221221211212211211221221211211221211":"UDUUUDDUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","221221211212211211221221211221":"UDUUUDDUUDDUUDUUUUDDDDUDUDUDDD","22122121121221121122122121122122":"UDUUUDDUUDDUUDUDUUUUUDUDUDDDDDDD","2212212112122112112212212112212211":"UDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDD","2212212112122112112212212112212211212212":"UDUUUDDUUDDUUDUDUUDUDUUDUDUDDUDDDDUUDUDD","221221211221221121":"UDUUUDUUUDUUDDDDDD","2212212112212211211212":"UDUUUDUUUDDUDUDUUDDDDD","22122121122122112112122121":"UDUUUDDUUDUUUUDDDDUUUDDDDD","221221211221221121121221211221":"UDUUUDDUUDUUUUDDDDUDUDUDUDUDDD","22122121122122112112122121122122":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDD","2212212112212211211212212112212211":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUD","2212212112212211211212212112212211212212":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUDUUDUDD","22122121122122112112122121122122121121":"UDUUUDDUUDUDUUDUDUUUUDDDUDDDUDDDUUDUDD","221221211221221121121221221121":"UDUUUDDUUDUUUUDDDDUUUDDDDUDUDD","22122121122122112112122122112122":"UDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDD","2212212112212211211212212211212212112212":"UDUUUDDUUDUDUUDUDUUUUDDDUUDDDDDDUUDUDUDD","22122121122122112122":"UDUUUDDUUDUUUUDDDDDD","22122121122122112122121121":"UDUUUDDUUDUDUUDUDUDDDUDUDD","221221211221221121221211211221":"UDUUUDDUUDUDUUDUDUDDUUDDUDUDDD","2212212112212211212212112112212112":"UDUUUDDUUDUDUUDUDUDDDUDUUUUDUDDDDD","22122121122122112122121121122121121221":"UDUUUDDUUDUDUUDUDUDDDUDUDUUUUDUDDDUDDD","22122121122122112122121121122122":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDD","2212212112212211212212112112212211":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUD","2212212112212211212212112112212211212212":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUDUUDUDD","2212212112212211212212112112212212112212":"UDUUUDDUUDUDUUDUDUDDDUDUDDUUUDDDUUDUDUDD","221221211221221121221221":"UDUUUDDUUDUUUUDDDDDUUDDD","221221211221221121221221121121":"UDUUUDDUUDUDUUDUDUDUUDUDDDDUDD","22122121122122112122122112112122":"UDUUUDDUUDUDUUDUDUDUUDUDDDDUDDUD","2212212112212211212212211211212212112212":"UDUUUDDUUDUDUUDUDUDDDUUDUDUUDDUUUUDDDDDD","22122121122122112122122112112212":"UDUUUDDUUDUDUUDUDUDDUUUDUUDDDDDD","2212212112212211212212211211221211":"UDUUUDDUUDUDUUDUDUDDDUUDUUUUDDDDDD","2212212112212211212212211211221211212212":"UDUUUDDUUDUDUUDUDUDDDUUDUDUUDUDUDDDUDUDD"},"smooth_tangram_count":4204,"smooth_word_count":16146}

==> anc/smooth-even-exceptions.md <==
# Exact smooth-tangram exceptions

These are all smooth binary tangrams that are not shuffle squares. There
are 34, all of length at most 16.

Let \(R(w)\) denote reversal and \(C(w)\) interchange `1` and `2`. Each
row denotes the full orbit

\[
\{w,R(w),C(w),R(C(w))\}.
\]

Duplicate orbit elements are retained only once. The derivative column
lists \(D(x)\) for the orbit members, with duplicates removed. “Parent”
means the finite-derivative parent in the smooth primitive tree.

| Representative | Full orbit | Size | Height | Derivative parents |
|---|---|---:|---:|---|
| `1221` | `1221`, `2112` | 2 | 2 | `2` |
| `12122112` | `12122112`, `12211212`, `21122121`, `21211221` | 4 | 4 | `1122`, `2211` |
| `12212112` | `12212112`, `21121221` | 2 | 3 | `2112` |
| `1211211221` | `1211211221`, `1221121121`, `2112212212`, `2122122112` | 4 | 4 | `12122`, `22121` |
| `112122122112` | `112122122112`, `122112112122`, `211221221211`, `221211211221` | 4 | 4 | `2112122`, `2212112` |
| `121122122112` | `121122122112`, `122112112212`, `211221221121`, `212211211221` | 4 | 4 | `122122`, `221221` |
| `122121121221` | `122121121221`, `211212212112` | 2 | 4 | `2112112` |
| `11221211211221` | `11221211211221`, `12211211212211`, `21122122121122`, `22112122122112` | 4 | 5 | `22112122`, `22121122` |
| `1212212211211221` | `1212212211211221`, `1221121122122121`, `2112212211211212`, `2121121122122112` | 4 | 5 | `112122122`, `221221211` |
| `1221121121221221` | `1221121121221221`, `1221221211211221`, `2112112122122112`, `2112212212112112` | 4 | 5 | `212112122`, `221211212` |

The orbit sizes sum to

\[
2+4+2+4+4+4+2+4+4+4=34.
\]

## By length

```text
4:
1221
2112

8:
12122112
12211212
12212112
21121221
21122121
21211221

10:
1211211221
1221121121
2112212212
2122122112

12:
112122122112
121122122112
122112112122
122112112212
122121121221
211212212112
211221221121
211221221211
212211211221
221211211221

14:
11221211211221
12211211212211
21122122121122
22112122122112

16:
1212212211211221
1221121121221221
1221121122122121
1221221211211221
2112112122122112
2112212211211212
2112212212112112
2121121122122112
```

## Machine-readable source

The same list occurs in
`smooth-even-base-certificate.json`, together with every positive FIFO
control through length 40. Its canonical SHA-256 is

```text
d04eb188c2529a67ac5ee7161fe83940fe316b3ac54f7d42fbdd59be7936b42f
```


==> anc/verify_smooth_even_certificate.py <==
#!/usr/bin/env python3
"""Standalone checker for the finite smooth-tangram certificate.

This file intentionally imports no project or discovery code.  It:

1. regenerates every finite C-infinity word through length 40 by taking
   all primitives;
2. checks the exact count table and the certificate's word-set coverage;
3. replays every positive FIFO control with a plain deque; and
4. exhausts every equal-size support partition for every claimed
   exception.
"""

from __future__ import annotations

import argparse
from collections import defaultdict, deque
import hashlib
import itertools
import json
from pathlib import Path


EXPECTED_FORMAT = "smooth-even-shuffle-square-certificate-v1"
EXPECTED_SMOOTH_ATOMS = {
    "11",
    "22",
    "1212",
    "1221",
    "2112",
    "2121",
    "121121",
    "212212",
    "12112212",
    "21221121",
}


def finite_derivative(word: str) -> str | None:
    run_lengths: list[int] = []
    position = 0
    while position < len(word):
        end = position + 1
        while end < len(word) and word[end] == word[position]:
            end += 1
        run_length = end - position
        if run_length > 2:
            return None
        run_lengths.append(run_length)
        position = end
    if run_lengths and run_lengths[0] == 1:
        run_lengths.pop(0)
    if run_lengths and run_lengths[-1] == 1:
        run_lengths.pop()
    return "".join(map(str, run_lengths))


def all_primitives(parent: str) -> set[str]:
    if parent == "":
        return {"1", "2", "12", "21"}

    words: set[str] = set()
    left_choices = (1,) if parent.startswith("1") else (0, 1)
    right_choices = (1,) if parent.endswith("1") else (0, 1)
    for first_letter in "12":
        letter = first_letter
        central_runs: list[str] = []
        for run_length in map(int, parent):
            central_runs.append(letter * run_length)
            letter = "2" if letter == "1" else "1"
        central = "".join(central_runs)
        preceding_letter = "2" if first_letter == "1" else "1"
        following_letter = letter
        for add_left in left_choices:
            for add_right in right_choices:
                words.add(
                    (preceding_letter if add_left else "")
                    + central
                    + (following_letter if add_right else "")
                )
    return words


def regenerate_smooth_words(maximum_length: int) -> set[str]:
    generated = {"1", "2", "12", "21"}
    frontier = set(generated)
    while frontier:
        next_frontier: set[str] = set()
        for parent in frontier:
            for primitive in all_primitives(parent):
                if (
                    len(primitive) <= maximum_length
                    and primitive not in generated
                ):
                    next_frontier.add(primitive)
        for primitive in next_frontier:
            if finite_derivative(primitive) not in generated:
                raise AssertionError(
                    f"incomplete parent layer for {primitive}"
                )
        generated.update(next_frontier)
        frontier = next_frontier
    return generated


def is_tangram(word: str) -> bool:
    return word.count("1") % 2 == word.count("2") % 2 == 0


def tangram_atoms(word: str) -> list[str]:
    atoms: list[str] = []
    start = 0
    parity = [0, 0]
    for end, letter in enumerate(word, start=1):
        parity[int(letter) - 1] ^= 1
        if parity == [0, 0]:
            atoms.append(word[start:end])
            start = end
    if start != len(word):
        raise AssertionError(f"non-tangram passed to atomizer: {word}")
    return atoms


def complement(word: str) -> str:
    return word.translate(str.maketrans("12", "21"))


def classified_no_triple_atoms(maximum_length: int) -> set[str]:
    """The regular-form classification used by the human proof."""

    atoms = {"11", "22", "1212", "1221", "2121", "2112"}
    repetitions = 0
    while True:
        first = "1211" + "2211" * repetitions + "21"
        second = "1211" + "2211" * repetitions + "2212"
        if len(first) > maximum_length and len(second) > maximum_length:
            break
        for atom in (first, second):
            if len(atom) <= maximum_length:
                atoms.add(atom)
                atoms.add(complement(atom))
        repetitions += 1
    return atoms


def brute_no_triple_atoms(maximum_length: int) -> set[str]:
    layer = [""]
    atoms: set[str] = set()
    for _ in range(maximum_length):
        following: list[str] = []
        for prefix in layer:
            for letter in "12":
                word = prefix + letter
                if len(word) >= 3 and word[-3:] in {"111", "222"}:
                    continue
                following.append(word)
                if is_tangram(word) and tangram_atoms(word) == [word]:
                    atoms.add(word)
        layer = following
    return atoms


def replay_fifo_control(word: str, control: str) -> bool:
    if len(word) != len(control):
        return False
    waiting: deque[str] = deque()
    for letter, operation in zip(word, control, strict=True):
        if operation == "U":
            waiting.append(letter)
        elif operation == "D":
            if not waiting or waiting.popleft() != letter:
                return False
        else:
            return False
    return not waiting


def has_direct_shuffle_square(word: str) -> bool:
    if len(word) % 2:
        return False
    half = len(word) // 2
    positions = range(len(word))
    for first_support in itertools.combinations(positions, half):
        first_set = set(first_support)
        second_support = (
            position
            for position in positions
            if position not in first_set
        )
        first_word = "".join(word[position] for position in first_support)
        second_word = "".join(word[position] for position in second_support)
        if first_word == second_word:
            return True
    return False


def canonical_bytes(certificate: object) -> bytes:
    return json.dumps(
        certificate,
        sort_keys=True,
        separators=(",", ":"),
    ).encode()


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("certificate", type=Path)
    parser.add_argument(
        "--expected-sha256",
        help="fail unless the canonical certificate has this digest",
    )
    args = parser.parse_args()

    raw = args.certificate.read_bytes()
    certificate = json.loads(raw)
    payload = canonical_bytes(certificate)
    if raw != payload:
        raise AssertionError("certificate JSON is not canonical")
    digest = hashlib.sha256(payload).hexdigest()
    if (
        args.expected_sha256 is not None
        and digest != args.expected_sha256
    ):
        raise AssertionError(
            f"SHA-256 mismatch: expected {args.expected_sha256},"
            f" observed {digest}"
        )
    if certificate.get("format") != EXPECTED_FORMAT:
        raise AssertionError("unknown certificate format")

    maximum_length = certificate["maximum_length"]
    if maximum_length != 40:
        raise AssertionError(f"unexpected maximum length {maximum_length}")
    smooth = regenerate_smooth_words(maximum_length)
    if len(smooth) != certificate["smooth_word_count"]:
        raise AssertionError("smooth-word total mismatch")

    by_length: dict[int, list[str]] = defaultdict(list)
    for word in smooth:
        by_length[len(word)].append(word)
    tangrams = {
        word
        for word in smooth
        if len(word) % 2 == 0 and is_tangram(word)
    }
    if len(tangrams) != certificate["smooth_tangram_count"]:
        raise AssertionError("smooth-tangram total mismatch")

    observed_counts: dict[str, list[int]] = {}
    for length in range(2, maximum_length + 1, 2):
        observed_counts[str(length)] = [
            len(by_length[length]),
            sum(is_tangram(word) for word in by_length[length]),
            sum(
                len(word) == length
                for word in certificate["exceptions"]
            ),
        ]
    if observed_counts != certificate["counts"]:
        raise AssertionError("per-length count table mismatch")

    if len(certificate["exceptions"]) != len(set(certificate["exceptions"])):
        raise AssertionError("duplicate exception in certificate")
    exceptions = set(certificate["exceptions"])
    controls = certificate["positive_controls"]
    if exceptions & controls.keys():
        raise AssertionError("word is both positive and exceptional")
    if exceptions | controls.keys() != tangrams:
        missing = tangrams - exceptions - controls.keys()
        extra = (exceptions | controls.keys()) - tangrams
        raise AssertionError(
            f"certificate coverage mismatch: missing={sorted(missing)},"
            f" extra={sorted(extra)}"
        )

    for word, control in controls.items():
        if not replay_fifo_control(word, control):
            raise AssertionError(f"invalid FIFO control for {word}")

    for word in tangrams:
        if not set(tangram_atoms(word)) <= EXPECTED_SMOOTH_ATOMS:
            raise AssertionError(f"unexpected smooth atom in {word}")

    brute_atoms = brute_no_triple_atoms(24)
    classified_atoms = classified_no_triple_atoms(24)
    if brute_atoms != classified_atoms:
        raise AssertionError(
            "no-triple atom classification mismatch:"
            f" missing={sorted(brute_atoms - classified_atoms)},"
            f" extra={sorted(classified_atoms - brute_atoms)}"
        )

    for word in exceptions:
        if len(word) > 16:
            raise AssertionError(f"overlong exception {word}")
        if has_direct_shuffle_square(word):
            raise AssertionError(f"false exception {word}")

    print(
        json.dumps(
            {
                "status": "PASS",
                "certificate_sha256": digest,
                "certificate_bytes": len(payload),
                "smooth_words_regenerated": len(smooth),
                "smooth_tangrams_covered": len(tangrams),
                "positive_controls_replayed": len(controls),
                "exceptions_directly_exhausted": len(exceptions),
                "no_triple_atoms_checked_through": 24,
                "imports_project_code": False,
            },
            sort_keys=True,
        ),
        flush=True,
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

